Observation of the decay $\chi_{c1}(3872)\rightarrow J\mskip -3mu/\mskip -2mu\psi \mu^+\mu^-$

The first observation of the $\chi_{c1}(3872)\rightarrow J\mskip -3mu/\mskip -2mu\psi \mu^+\mu^-$ decay is reported using proton-proton collision data recorded with the LHCb detector corresponding to an integrated luminosity of $9fb^{-1}$. The decay mode is observed for the first time, with a significance of $6.5\sigma$. Its branching fraction is measured relative to the $\chi_{c1}(3872)\rightarrow J\mskip -3mu/\mskip -2mu\psi \pi^+\pi^-$ decay mode \begin{align*} \frac{\cal{BF}(\chi_{c1}(3872)\rightarrow J\mskip -3mu/\mskip -2mu\psi \mu^+\mu^-)}{\cal{BF}(\chi_{c1}(3872)\rightarrow J\mskip -3mu/\mskip -2mu\psi \pi^+\pi^-)} = \left(1.68\pm 0.32\pm 0.05\right)\times10^{-3}, \end{align*} where the first uncertainty includes both statistical contributions and systematic contributions which are uncorrelated between data-taking periods, and the second represents the systematic contributions that are correlated between data-taking periods.

==> figs/Fig1.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void JpsiMuMu_Run2MassSpectrum_wBDTcut()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Jan 22 15:47:33 2026) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "c1",120,114,1300,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(3179.012,-230.7272,4043.21,1211.318);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1F *h1__x3872_x3872_DTF_DTF_MM__1 = new TH1F("h1__x3872_x3872_DTF_DTF_MM__1","Histogram of h1__x3872_x3872_DTF_DTF_MM",140,3300,4000);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(6,1);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(9,1);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(10,3);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(11,3);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(12,4);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(13,6);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(14,7);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(15,3);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(16,8);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(17,9);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(18,11);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(19,13);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(20,11);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(21,25);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(22,17);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(23,14);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(24,23);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(25,26);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(26,26);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(27,33);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(28,24);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(29,39);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(30,35);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(31,53);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(32,53);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(33,51);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(34,50);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(35,63);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(36,68);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(37,71);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(38,66);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(39,88);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(40,78);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(41,71);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(42,197);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(43,302);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(44,138);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(45,113);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(46,116);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(47,124);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(48,109);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(49,135);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(50,146);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(51,188);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(52,247);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(53,148);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(54,183);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(55,185);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(56,177);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(57,196);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(58,204);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(59,197);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(60,239);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(61,244);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(62,243);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(63,270);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(64,248);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(65,313);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(66,306);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(67,375);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(68,404);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(69,515);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(70,602);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(71,784);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(72,956);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(73,1039);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(74,575);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(75,334);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(76,345);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(77,303);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(78,359);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(79,325);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(80,358);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(81,350);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(82,359);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(83,349);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(84,387);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(85,400);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(86,398);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(87,400);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(88,397);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(89,427);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(90,370);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(91,443);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(92,409);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(93,405);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(94,414);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(95,444);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(96,435);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(97,461);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(98,453);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(99,461);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(100,436);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(101,475);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(102,448);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(103,402);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(104,484);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(105,459);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(106,484);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(107,462);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(108,499);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(109,490);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(110,518);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(111,554);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(112,465);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(113,477);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(114,497);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(115,482);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(116,491);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(117,471);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(118,485);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(119,469);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(120,503);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(121,514);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(122,468);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(123,460);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(124,453);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(125,491);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(126,519);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(127,463);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(128,461);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(129,484);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(130,468);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(131,465);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(132,520);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(133,468);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(134,482);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(135,473);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(136,476);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(137,482);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(138,464);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(139,459);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinContent(140,467);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(6,1);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(9,1);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(10,1.732051);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(11,1.732051);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(12,2);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(13,2.44949);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(14,2.645751);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(15,1.732051);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(16,2.828427);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(17,3);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(18,3.316625);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(19,3.605551);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(20,3.316625);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(21,5);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(22,4.123106);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(23,3.741657);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(24,4.795832);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(25,5.09902);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(26,5.09902);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(27,5.744563);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(28,4.898979);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(29,6.244998);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(30,5.91608);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(31,7.28011);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(32,7.28011);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(33,7.141428);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(34,7.071068);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(35,7.937254);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(36,8.246211);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(37,8.42615);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(38,8.124038);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(39,9.380832);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(40,8.831761);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(41,8.42615);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(42,14.03567);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(43,17.37815);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(44,11.74734);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(45,10.63015);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(46,10.77033);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(47,11.13553);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(48,10.44031);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(49,11.61895);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(50,12.08305);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(51,13.71131);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(52,15.71623);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(53,12.16553);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(54,13.52775);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(55,13.60147);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(56,13.30413);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(57,14);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(58,14.28286);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(59,14.03567);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(60,15.45962);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(61,15.6205);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(62,15.58846);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(63,16.43168);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(64,15.74802);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(65,17.69181);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(66,17.49286);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(67,19.36492);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(68,20.09975);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(69,22.69361);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(70,24.53569);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(71,28);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(72,30.91925);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(73,32.23352);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(74,23.97916);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(75,18.27567);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(76,18.57418);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(77,17.4069);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(78,18.9473);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(79,18.02776);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(80,18.92089);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(81,18.70829);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(82,18.9473);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(83,18.68154);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(84,19.67232);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(85,20);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(86,19.94994);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(87,20);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(88,19.92486);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(89,20.66398);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(90,19.23538);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(91,21.04757);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(92,20.22375);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(93,20.12461);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(94,20.34699);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(95,21.07131);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(96,20.85665);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(97,21.47091);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(98,21.2838);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(99,21.47091);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(100,20.88061);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(101,21.79449);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(102,21.16601);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(103,20.04994);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(104,22);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(105,21.42429);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(106,22);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(107,21.49419);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(108,22.33831);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(109,22.13594);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(110,22.75961);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(111,23.5372);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(112,21.56386);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(113,21.84033);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(114,22.2935);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(115,21.9545);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(116,22.15852);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(117,21.70253);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(118,22.02272);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(119,21.65641);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(120,22.42766);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(121,22.67157);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(122,21.63331);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(123,21.44761);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(124,21.2838);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(125,22.15852);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(126,22.78157);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(127,21.51743);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(128,21.47091);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(129,22);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(130,21.63331);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(131,21.56386);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(132,22.80351);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(133,21.63331);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(134,21.9545);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(135,21.74856);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(136,21.81742);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(137,21.9545);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(138,21.54066);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(139,21.42429);
   h1__x3872_x3872_DTF_DTF_MM__1->SetBinError(140,21.61018);
   h1__x3872_x3872_DTF_DTF_MM__1->SetEntries(40646);
   h1__x3872_x3872_DTF_DTF_MM__1->SetStats(0);
   h1__x3872_x3872_DTF_DTF_MM__1->SetLineWidth(2);
   h1__x3872_x3872_DTF_DTF_MM__1->SetMarkerStyle(20);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{+}#mu^{#minus}}} [MeV]");
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetNdivisions(505);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetLabelFont(132);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetLabelOffset(0.01);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetLabelSize(0.06);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetTitleSize(0.072);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetTitleOffset(0.95);
   h1__x3872_x3872_DTF_DTF_MM__1->GetXaxis()->SetTitleFont(132);
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetLabelFont(132);
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetLabelOffset(0.01);
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetLabelSize(0.06);
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetTitleSize(0.072);
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetTitleOffset(0.95);
   h1__x3872_x3872_DTF_DTF_MM__1->GetYaxis()->SetTitleFont(132);
   h1__x3872_x3872_DTF_DTF_MM__1->GetZaxis()->SetLabelFont(132);
   h1__x3872_x3872_DTF_DTF_MM__1->GetZaxis()->SetLabelSize(0.06);
   h1__x3872_x3872_DTF_DTF_MM__1->GetZaxis()->SetTitleSize(0.072);
   h1__x3872_x3872_DTF_DTF_MM__1->GetZaxis()->SetTitleOffset(1.2);
   h1__x3872_x3872_DTF_DTF_MM__1->GetZaxis()->SetTitleFont(132);
   h1__x3872_x3872_DTF_DTF_MM__1->Draw("E");
   
   TH1F *h__x3872_x3872_DTF_DTF_MM__2 = new TH1F("h__x3872_x3872_DTF_DTF_MM__2","Histogram of h__x3872_x3872_DTF_DTF_MM",140,3300,4000);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(6,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(11,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(12,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(14,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(16,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(20,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(21,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(22,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(23,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(24,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(25,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(26,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(28,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(29,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(30,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(31,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(32,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(33,8);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(34,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(35,3);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(36,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(37,3);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(38,7);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(39,9);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(40,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(41,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(42,124);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(43,191);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(44,17);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(45,11);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(46,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(47,12);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(48,11);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(49,10);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(50,15);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(51,54);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(52,87);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(53,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(54,18);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(55,12);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(56,6);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(57,15);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(58,12);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(59,13);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(60,10);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(61,10);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(62,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(63,22);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(64,12);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(65,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(66,23);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(67,12);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(68,18);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(69,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(70,22);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(71,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(72,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(73,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(74,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(75,15);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(76,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(77,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(78,14);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(79,13);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(80,21);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(81,13);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(82,12);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(83,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(84,17);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(85,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(86,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(87,20);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(88,22);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(89,21);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(90,23);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(91,18);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(92,27);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(93,21);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(94,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(95,18);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(96,23);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(97,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(98,14);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(99,17);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(100,29);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(101,18);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(102,17);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(103,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(104,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(105,17);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(106,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(107,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(108,29);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(109,20);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(110,24);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(111,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(112,20);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(113,33);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(114,33);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(115,42);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(116,27);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(117,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(118,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(119,18);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(120,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(121,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(122,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(123,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(124,26);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(125,13);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(126,30);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(127,22);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(128,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(129,20);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(130,16);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(131,31);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(132,30);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(133,24);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(134,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(135,25);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(136,19);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(137,22);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(138,21);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(139,17);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinContent(140,15);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(6,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(11,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(12,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(14,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(16,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(20,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(21,2.236068);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(22,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(23,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(24,2);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(25,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(26,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(28,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(29,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(30,1);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(31,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(32,2.236068);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(33,2.828427);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(34,1.414214);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(35,1.732051);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(36,2.236068);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(37,1.732051);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(38,2.645751);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(39,3);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(40,2.236068);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(41,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(42,11.13553);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(43,13.82027);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(44,4.123106);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(45,3.316625);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(46,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(47,3.464102);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(48,3.316625);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(49,3.162278);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(50,3.872983);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(51,7.348469);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(52,9.327379);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(53,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(54,4.242641);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(55,3.464102);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(56,2.44949);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(57,3.872983);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(58,3.464102);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(59,3.605551);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(60,3.162278);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(61,3.162278);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(62,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(63,4.690416);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(64,3.464102);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(65,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(66,4.795832);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(67,3.464102);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(68,4.242641);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(69,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(70,4.690416);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(71,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(72,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(73,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(74,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(75,3.872983);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(76,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(77,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(78,3.741657);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(79,3.605551);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(80,4.582576);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(81,3.605551);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(82,3.464102);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(83,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(84,4.123106);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(85,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(86,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(87,4.472136);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(88,4.690416);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(89,4.582576);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(90,4.795832);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(91,4.242641);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(92,5.196152);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(93,4.582576);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(94,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(95,4.242641);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(96,4.795832);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(97,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(98,3.741657);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(99,4.123106);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(100,5.385165);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(101,4.242641);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(102,4.123106);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(103,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(104,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(105,4.123106);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(106,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(107,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(108,5.385165);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(109,4.472136);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(110,4.898979);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(111,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(112,4.472136);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(113,5.744563);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(114,5.744563);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(115,6.480741);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(116,5.196152);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(117,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(118,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(119,4.242641);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(120,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(121,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(122,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(123,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(124,5.09902);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(125,3.605551);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(126,5.477226);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(127,4.690416);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(128,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(129,4.472136);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(130,4);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(131,5.567764);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(132,5.477226);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(133,4.898979);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(134,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(135,5);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(136,4.358899);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(137,4.690416);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(138,4.582576);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(139,4.123106);
   h__x3872_x3872_DTF_DTF_MM__2->SetBinError(140,3.872983);
   h__x3872_x3872_DTF_DTF_MM__2->SetEntries(2436);
   h__x3872_x3872_DTF_DTF_MM__2->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h__x3872_x3872_DTF_DTF_MM__2->SetFillColor(ci);
   h__x3872_x3872_DTF_DTF_MM__2->SetFillStyle(3144);

   ci = TColor::GetColor("#ff0000");
   h__x3872_x3872_DTF_DTF_MM__2->SetLineColor(ci);
   h__x3872_x3872_DTF_DTF_MM__2->SetLineWidth(2);
   h__x3872_x3872_DTF_DTF_MM__2->SetMarkerStyle(20);
   h__x3872_x3872_DTF_DTF_MM__2->SetMarkerSize(0.01);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{+}#mu^{#minus}}} [MeV]");
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetNdivisions(505);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetLabelFont(132);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetLabelOffset(0.01);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetLabelSize(0.06);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetTitleSize(0.072);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetTitleOffset(0.95);
   h__x3872_x3872_DTF_DTF_MM__2->GetXaxis()->SetTitleFont(132);
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetTitle("Events / ( 5 )");
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetLabelFont(132);
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetLabelOffset(0.01);
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetLabelSize(0.06);
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetTitleSize(0.072);
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetTitleOffset(0.95);
   h__x3872_x3872_DTF_DTF_MM__2->GetYaxis()->SetTitleFont(132);
   h__x3872_x3872_DTF_DTF_MM__2->GetZaxis()->SetLabelFont(132);
   h__x3872_x3872_DTF_DTF_MM__2->GetZaxis()->SetLabelSize(0.06);
   h__x3872_x3872_DTF_DTF_MM__2->GetZaxis()->SetTitleSize(0.072);
   h__x3872_x3872_DTF_DTF_MM__2->GetZaxis()->SetTitleOffset(1.2);
   h__x3872_x3872_DTF_DTF_MM__2->GetZaxis()->SetTitleFont(132);
   h__x3872_x3872_DTF_DTF_MM__2->Draw("HISTSAMEE");
   
   TLegend *leg = new TLegend(0.2,0.75,0.4,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("NULL","Before BDT1 selection","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","After BDT1 selection","f");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3144);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   TLatex *   tex = new TLatex(3840,970,"#splitline{LHCb}{6fb^{#minus1}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3460,350,"#chi_{c1}(1#it{P})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3540,320,"#chi_{c2}(1#it{P})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3690,800,"#psi(2#it{S})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3872,630,"#chi_{c1}(3872)");
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void x3872fit_Sig_Run1()
{
//=========Macro generated from canvas: c13/Signal Spectrum Run 1
//=========  (Thu Jan 22 16:38:42 2026) by ROOT version 6.28/00
   TCanvas *c13 = new TCanvas("c13", "Signal Spectrum Run 1",165,109,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c13->Range(3767.654,-5.128205,4070.123,26.92308);
   c13->SetFillColor(0);
   c13->SetBorderMode(0);
   c13->SetBorderSize(2);
   c13->SetTickx(1);
   c13->SetTicky(1);
   c13->SetLeftMargin(0.14);
   c13->SetRightMargin(0.05);
   c13->SetTopMargin(0.06);
   c13->SetBottomMargin(0.16);
   c13->SetFrameLineWidth(2);
   c13->SetFrameBorderMode(0);
   c13->SetFrameLineWidth(2);
   c13->SetFrameBorderMode(0);
   
   TH1D *frame_c75e080__5 = new TH1D("frame_c75e080__5","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c75e080__5->SetBinContent(1,18.58245);
   frame_c75e080__5->SetMinimum(0);
   frame_c75e080__5->SetMaximum(25);
   frame_c75e080__5->SetEntries(1);
   frame_c75e080__5->SetDirectory(nullptr);
   frame_c75e080__5->SetStats(0);
   frame_c75e080__5->SetLineWidth(2);
   frame_c75e080__5->SetMarkerStyle(20);
   frame_c75e080__5->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{+}#mu^{#minus}}} [MeV]");
   frame_c75e080__5->GetXaxis()->SetNdivisions(505);
   frame_c75e080__5->GetXaxis()->SetLabelFont(132);
   frame_c75e080__5->GetXaxis()->SetLabelOffset(0.01);
   frame_c75e080__5->GetXaxis()->SetLabelSize(0.06);
   frame_c75e080__5->GetXaxis()->SetTitleSize(0.072);
   frame_c75e080__5->GetXaxis()->SetTitleOffset(0.95);
   frame_c75e080__5->GetXaxis()->SetTitleFont(132);
   frame_c75e080__5->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c75e080__5->GetYaxis()->SetMoreLogLabels();
   frame_c75e080__5->GetYaxis()->SetNdivisions(3000510);
   frame_c75e080__5->GetYaxis()->SetLabelFont(132);
   frame_c75e080__5->GetYaxis()->SetLabelOffset(0.01);
   frame_c75e080__5->GetYaxis()->SetLabelSize(0.06);
   frame_c75e080__5->GetYaxis()->SetTitleSize(0.072);
   frame_c75e080__5->GetYaxis()->SetTitleOffset(0.95);
   frame_c75e080__5->GetYaxis()->SetTitleFont(132);
   frame_c75e080__5->GetZaxis()->SetLabelFont(132);
   frame_c75e080__5->GetZaxis()->SetLabelSize(0.06);
   frame_c75e080__5->GetZaxis()->SetTitleSize(0.072);
   frame_c75e080__5->GetZaxis()->SetTitleOffset(1.2);
   frame_c75e080__5->GetZaxis()->SetTitleFont(132);
   frame_c75e080__5->Draw("FUNC");
   
   Double_t h_data_run1_mumu_fx3004[49] = { 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5, 3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5,
   3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5, 3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5,
   3977.5, 3982.5, 3987.5, 3992.5, 3997.5, 4002.5, 4007.5, 4012.5, 4017.5, 4022.5, 4027.5, 4032.5, 4037.5, 4042.5, 4047.5, 4052.5 };
   Double_t h_data_run1_mumu_fy3004[49] = { 3, 4, 1, 6, 5, 6, 5, 5, 5, 0, 3, 13, 8, 4, 6, 6, 3,
   5, 2, 9, 5, 2, 7, 5, 6, 4, 5, 4, 1, 6, 5, 5, 7,
   4, 7, 6, 4, 3, 8, 1, 2, 5, 7, 5, 6, 5, 2, 5, 7 };
   Double_t h_data_run1_mumu_felx3004[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run1_mumu_fely3004[49] = { 1.632705, 1.914339, 0.8272462, 2.379931, 2.159691, 2.379931, 2.159691, 2.159691, 2.159691, 0, 1.632705, 3.558662, 2.768386, 1.914339, 2.379931, 2.379931, 1.632705,
   2.159691, 1.291815, 2.943461, 2.159691, 1.291815, 2.58147, 2.159691, 2.379931, 1.914339, 2.159691, 1.914339, 0.8272462, 2.379931, 2.159691, 2.159691, 2.58147,
   1.914339, 2.58147, 2.379931, 1.914339, 1.632705, 2.768386, 0.8272462, 1.291815, 2.159691, 2.58147, 2.159691, 2.379931, 2.159691, 1.291815, 2.159691, 2.58147 };
   Double_t h_data_run1_mumu_fehx3004[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run1_mumu_fehy3004[49] = { 2.918186, 3.162753, 2.299527, 3.583642, 3.382473, 3.583642, 3.382473, 3.382473, 3.382473, 1.147874, 2.918186, 4.697573, 3.945142, 3.162753, 3.583642, 3.583642, 2.918186,
   3.382473, 2.63786, 4.110204, 3.382473, 2.63786, 3.770281, 3.382473, 3.583642, 3.162753, 3.382473, 3.162753, 2.299527, 3.583642, 3.382473, 3.382473, 3.770281,
   3.162753, 3.770281, 3.583642, 3.162753, 2.918186, 3.945142, 2.299527, 2.63786, 3.382473, 3.770281, 3.382473, 3.583642, 3.382473, 2.63786, 3.382473, 3.770281 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(49,h_data_run1_mumu_fx3004,h_data_run1_mumu_fy3004,h_data_run1_mumu_felx3004,h_data_run1_mumu_fehx3004,h_data_run1_mumu_fely3004,h_data_run1_mumu_fehy3004);
   grae->SetName("h_data_run1_mumu");
   grae->SetTitle("Histogram of data_run1_mumu_plot__x3872_x3872_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_run1_mumu3004 = new TH1F("Graph_h_data_run1_mumu3004","Histogram of data_run1_mumu_plot__x3872_x3872_DTF_DTF_MM",100,3785.5,4079.5);
   Graph_h_data_run1_mumu3004->SetMinimum(0);
   Graph_h_data_run1_mumu3004->SetMaximum(19.46733);
   Graph_h_data_run1_mumu3004->SetDirectory(nullptr);
   Graph_h_data_run1_mumu3004->SetStats(0);
   Graph_h_data_run1_mumu3004->SetLineWidth(2);
   Graph_h_data_run1_mumu3004->SetMarkerStyle(20);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetNdivisions(505);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetLabelFont(132);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_run1_mumu3004->GetXaxis()->SetTitleFont(132);
   Graph_h_data_run1_mumu3004->GetYaxis()->SetLabelFont(132);
   Graph_h_data_run1_mumu3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_run1_mumu3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_mumu3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_mumu3004->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_run1_mumu3004->GetYaxis()->SetTitleFont(132);
   Graph_h_data_run1_mumu3004->GetZaxis()->SetLabelFont(132);
   Graph_h_data_run1_mumu3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_mumu3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_mumu3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_run1_mumu3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_run1_mumu3004);
   
   grae->Draw("p");
   
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fx8[166] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3843.075,
   3844.3, 3845.525, 3846.75, 3847.975, 3849.2, 3851.65, 3854.1, 3855.325, 3856.55, 3857.775, 3859, 3860.225, 3860.837, 3861.45, 3862.062, 3862.675,
   3863.288, 3863.9, 3864.512, 3865.125, 3865.431, 3865.738, 3866.044, 3866.35, 3866.656, 3866.962, 3867.269, 3867.575, 3867.881, 3868.188, 3868.8, 3869.413,
   3869.719, 3870.025, 3870.331, 3870.637, 3870.944, 3871.25, 3871.556, 3871.863, 3872.169, 3872.475, 3872.781, 3873.087, 3873.394, 3873.7, 3874.006, 3874.312,
   3874.619, 3874.925, 3875.231, 3875.538, 3876.15, 3876.762, 3877.069, 3877.375, 3877.681, 3877.988, 3878.294, 3878.6, 3878.906, 3879.212, 3879.519, 3879.825,
   3880.131, 3880.438, 3881.05, 3881.663, 3882.275, 3882.887, 3883.5, 3884.725, 3885.95, 3887.175, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65,
   3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3919.025, 3920.25, 3921.475, 3922.7, 3923.925, 3925.15, 3927.6, 3930.05, 3932.5,
   3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7,
   3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9,
   4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1,
   4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fy8[166] = { 0, 4.045683, 4.045683, 4.05994, 4.074183, 4.088483, 4.102966, 4.117858, 4.133624, 4.151489, 4.176654, 4.232909, 4.322012, 4.445315, 4.592588, 4.737759, 4.798517,
   4.845595, 4.875687, 4.886917, 4.879141, 4.854015, 4.766103, 4.661738, 4.617422, 4.585816, 4.572654, 4.584456, 4.629657, 4.668376, 4.720406, 4.788277, 4.875156,
   4.984928, 5.122458, 5.293804, 5.50624, 5.630549, 5.768567, 5.921635, 6.091089, 6.278298, 6.48453, 6.710759, 6.957269, 7.222878, 7.504527, 8.09762, 8.698442,
   8.989365, 9.267425, 9.527626, 9.765102, 9.975247, 10.15385, 10.29707, 10.40209, 10.46669, 10.4895, 10.47002, 10.40866, 10.30682, 10.16667, 9.991149, 9.783836,
   9.54887, 9.290793, 9.014607, 8.725195, 8.125856, 7.529361, 7.242401, 6.967691, 6.708328, 6.467208, 6.246403, 6.046526, 5.8669, 5.706156, 5.562775, 5.435159,
   5.321752, 5.221093, 5.052645, 4.920435, 4.816904, 4.735932, 4.672697, 4.585167, 4.532772, 4.502391, 4.486029, 4.477835, 4.488189, 4.510289, 4.54276, 4.586898,
   4.64573, 4.723558, 4.825158, 4.953686, 5.106318, 5.268009, 5.408236, 5.458266, 5.489313, 5.499017, 5.487103, 5.455406, 5.407478, 5.281356, 5.144161, 5.019691,
   4.917492, 4.837909, 4.777446, 4.731873, 4.697481, 4.671378, 4.651426, 4.636069, 4.624182, 4.614946, 4.607759, 4.602173, 4.597849, 4.59453, 4.592015, 4.590149,
   4.588809, 4.587896, 4.587331, 4.587049, 4.586998, 4.587134, 4.587421, 4.587828, 4.588331, 4.588908, 4.589542, 4.590215, 4.590916, 4.591634, 4.592357, 4.593079,
   4.593791, 4.594488, 4.595163, 4.595813, 4.596433, 4.597019, 4.597569, 4.59808, 4.598548, 4.598973, 4.599352, 4.599683, 4.599967, 4.6002, 4.600383, 4.600514,
   4.600592, 4.600632, 4.600632, 4.600632, 0 };
   TGraph *graph = new TGraph(166,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fx8,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fy8);
   graph->SetName("model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]");
   graph->SetTitle("Projection of model_signal_run1");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8 = new TH1F("Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8","Projection of model_signal_run1",166,3782.557,4082.443);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->SetMinimum(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->SetMaximum(11.53845);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->SetDirectory(nullptr);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->SetStats(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->SetLineWidth(2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->SetMarkerStyle(20);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]8);
   
   graph->Draw("l");
   
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run1]_fx9[158] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3857.775, 3859, 3860.225, 3861.45, 3862.062, 3862.675, 3863.288, 3863.9, 3864.512, 3865.125, 3865.431,
   3865.738, 3866.044, 3866.35, 3866.656, 3866.962, 3867.269, 3867.575, 3867.881, 3868.188, 3868.8, 3869.413, 3869.719, 3870.025, 3870.331, 3870.637, 3870.944,
   3871.25, 3871.556, 3871.863, 3872.169, 3872.475, 3872.781, 3873.087, 3873.394, 3873.7, 3874.006, 3874.312, 3874.619, 3874.925, 3875.231, 3875.538, 3876.15,
   3876.762, 3877.069, 3877.375, 3877.681, 3877.988, 3878.294, 3878.6, 3878.906, 3879.212, 3879.519, 3879.825, 3880.131, 3880.438, 3881.05, 3881.663, 3882.275,
   3882.887, 3883.5, 3884.725, 3885.95, 3887.175, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9,
   3915.35, 3917.8, 3920.25, 3922.7, 3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1,
   3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3,
   3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5,
   4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run1]_fy9[158] = { 0, 0.002459211, 0.002459211, 0.002690969, 0.00296485, 0.003278956, 0.003641531, 0.004063105, 0.004557353, 0.005142367, 0.005842653, 0.006692354, 0.007740655, 0.009061274, 0.01076989, 0.01305742, 0.01625601,
   0.02097515, 0.02839205, 0.04088734, 0.06348092, 0.1071534, 0.1437068, 0.1966777, 0.2743272, 0.3893457, 0.4665854, 0.5611872, 0.6771938, 0.8196301, 0.9947117, 1.209864, 1.335192,
   1.474026, 1.627723, 1.797634, 1.985142, 2.191528, 2.417779, 2.664191, 2.929592, 3.210934, 3.803152, 4.402804, 4.693049, 4.970377, 5.229797, 5.466449, 5.675729,
   5.853436, 5.995716, 6.099771, 6.163382, 6.185171, 6.164643, 6.102207, 5.999272, 5.858009, 5.681339, 5.472855, 5.236692, 4.977388, 4.699945, 4.409243, 3.807216,
   3.207876, 2.91943, 2.64319, 2.382252, 2.13951, 1.917036, 1.715443, 1.534054, 1.371502, 1.226267, 1.096753, 0.9814066, 0.8787678, 0.7062479, 0.5698315, 0.461979,
   0.3765858, 0.3088447, 0.2120799, 0.1501562, 0.1098897, 0.08318222, 0.0524142, 0.03668945, 0.02768694, 0.0219757, 0.01804584, 0.01517626, 0.01299049, 0.0112741, 0.009895177, 0.008767346,
   0.007831307, 0.007044835, 0.006376991, 0.005804584, 0.005309921, 0.004879278, 0.004501865, 0.0041691, 0.003874081, 0.003611202, 0.003375873, 0.0031643, 0.002973329, 0.002800318, 0.002643036, 0.002499596,
   0.002368384, 0.002248021, 0.002137315, 0.002035239, 0.001940897, 0.001853509, 0.001772392, 0.001696946, 0.00162664, 0.001561007, 0.001499632, 0.001442143, 0.001388211, 0.00133754, 0.001289866, 0.00124495,
   0.001202578, 0.001162554, 0.001124705, 0.001088869, 0.001054904, 0.001022676, 0.0009920649, 0.0009629617, 0.0009352655, 0.000908884, 0.0008837326, 0.0008597332, 0.0008368143, 0.0008149097, 0.0007939582, 0.0007739035,
   0.0007546931, 0.0007362787, 0.0007186152, 0.0007016608, 0.0006853766, 0.0006697264, 0.0006546765, 0.0006401952, 0.0006262533, 0.000613435, 0.000613435, 0.000613435, 0 };
   graph = new TGraph(158,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run1]_fx9,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run1]_fy9);
   graph->SetName("model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run1]");
   graph->SetTitle("Projection of model_signal_run1");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9 = new TH1F("Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9","Projection of model_signal_run1",158,3782.557,4082.443);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->SetMinimum(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->SetMaximum(6.803688);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->SetDirectory(nullptr);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->SetStats(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->SetLineWidth(2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->SetMarkerStyle(20);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run1cB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run1]9);
   
   graph->Draw("l");
   
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_ch_ph]_fx10[106] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3859, 3861.45, 3863.9, 3866.35, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5,
   3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3920.25, 3922.7,
   3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9,
   3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1,
   4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3,
   4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_ch_ph]_fy10[106] = { 0, 4.030043, 4.030043, 4.043212, 4.056154, 4.068874, 4.081375, 4.09366, 4.105732, 4.117594, 4.12925, 4.140703, 4.151954, 4.163008, 4.173867, 4.184534, 4.195011,
   4.205302, 4.215408, 4.225332, 4.235077, 4.244645, 4.254038, 4.263258, 4.272309, 4.281192, 4.289909, 4.298463, 4.306855, 4.315088, 4.323163, 4.331083, 4.338849,
   4.346464, 4.353929, 4.361247, 4.368418, 4.375445, 4.382329, 4.389072, 4.395676, 4.402143, 4.408474, 4.41467, 4.420734, 4.426666, 4.432469, 4.438144, 4.443691,
   4.449114, 4.454413, 4.459589, 4.464644, 4.469579, 4.474396, 4.479096, 4.483681, 4.48815, 4.492507, 4.496752, 4.500885, 4.50491, 4.508826, 4.512634, 4.516337,
   4.519935, 4.523429, 4.52682, 4.53011, 4.533299, 4.536389, 4.539381, 4.542275, 4.545073, 4.547775, 4.550383, 4.552898, 4.55532, 4.557652, 4.559892, 4.562043,
   4.564106, 4.56608, 4.567968, 4.56977, 4.571487, 4.57312, 4.574669, 4.576136, 4.577521, 4.578826, 4.58005, 4.581195, 4.582262, 4.583251, 4.584164, 4.585,
   4.585761, 4.586447, 4.58706, 4.587599, 4.588066, 4.588462, 4.588462, 4.588462, 0 };
   graph = new TGraph(106,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_ch_ph]_fx10,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_ch_ph]_fy10);
   graph->SetName("model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_ch_ph]");
   graph->SetTitle("Projection of model_signal_run1");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10 = new TH1F("Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10","Projection of model_signal_run1",106,3782.557,4082.443);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->SetMinimum(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->SetMaximum(5.047308);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->SetDirectory(nullptr);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->SetStats(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->SetLineWidth(2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->SetMarkerStyle(20);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_ch_phcB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_ch_ph]10);
   
   graph->Draw("l");
   
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_pipiFD_ph]_fx11[146] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3828.375, 3828.988, 3829.6, 3830.212, 3830.825, 3831.438, 3832.05,
   3832.663, 3833.275, 3833.887, 3834.5, 3835.113, 3835.725, 3836.337, 3836.95, 3838.175, 3839.4, 3840.625, 3841.238, 3841.85, 3842.462, 3843.075, 3843.688,
   3844.3, 3844.913, 3845.525, 3846.137, 3846.75, 3847.363, 3847.975, 3848.587, 3849.2, 3849.812, 3850.425, 3851.038, 3851.65, 3852.875, 3854.1, 3855.325,
   3855.938, 3856.55, 3857.163, 3857.775, 3858.387, 3859, 3859.613, 3860.225, 3860.837, 3861.45, 3862.062, 3862.675, 3863.288, 3863.9, 3865.125, 3866.35,
   3867.575, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5, 3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1,
   3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3920.25, 3922.7, 3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3,
   3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5,
   3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7,
   4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45,
   4057.452 };
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_pipiFD_ph]_fy11[146] = { 0, 0.01318019, 0.01318019, 0.01403711, 0.01506426, 0.01633011, 0.01794955, 0.02013461, 0.02333518, 0.0287524, 0.03341578, 0.03681714, 0.04156145, 0.0488807, 0.05933674, 0.07150064, 0.08551409,
   0.1015095, 0.1195962, 0.1398523, 0.1623168, 0.1869815, 0.2137841, 0.2426016, 0.2732458, 0.3389204, 0.4079511, 0.4765241, 0.5092554, 0.5401669, 0.5686721, 0.5942066, 0.6162467,
   0.6343273, 0.6480579, 0.6571369, 0.6613624, 0.66064, 0.6549857, 0.6445261, 0.6294928, 0.6102148, 0.5871059, 0.5606499, 0.5313844, 0.499882, 0.4325239, 0.363178, 0.2959347,
   0.2641476, 0.2340126, 0.2057659, 0.1795765, 0.155549, 0.1337294, 0.1141112, 0.09664319, 0.08123743, 0.06777708, 0.05612435, 0.04612768, 0.03762822, 0.03046545, 0.01952634, 0.01214511,
   0.007330764, 0.004294025, 0.001346472, 0.0003744557, 9.235783e-05, 2.020308e-05, 3.955092e-06, 9.948564e-07, 3.385201e-07, 1.39797e-07, 6.605947e-08, 3.447177e-08, 1.941105e-08, 1.16091e-08, 7.290747e-09, 4.767695e-09,
   3.22566e-09, 2.246615e-09, 1.604396e-09, 1.171043e-09, 8.713029e-10, 6.594059e-10, 5.06674e-10, 3.946601e-10, 3.112154e-10, 2.481685e-10, 1.999174e-10, 1.62554e-10, 1.333086e-10, 1.101899e-10, 9.17467e-11, 7.690848e-11,
   6.487648e-11, 5.50484e-11, 4.696558e-11, 4.027553e-11, 3.470503e-11, 3.004058e-11, 2.611409e-11, 2.279228e-11, 1.996877e-11, 1.755808e-11, 1.549116e-11, 1.371187e-11, 1.217435e-11, 1.084093e-11, 9.68053e-12, 8.667373e-12,
   7.78e-12, 7.000462e-12, 6.313691e-12, 5.706985e-12, 5.169599e-12, 4.692413e-12, 4.267656e-12, 3.888687e-12, 3.549815e-12, 3.246144e-12, 2.973454e-12, 2.728096e-12, 2.506904e-12, 2.307129e-12, 2.126373e-12, 1.962543e-12,
   1.813804e-12, 1.678548e-12, 1.555361e-12, 1.442995e-12, 1.340349e-12, 1.246449e-12, 1.160431e-12, 1.081529e-12, 1.009059e-12, 9.424129e-13, 8.810481e-13, 8.244788e-13, 7.722697e-13, 7.240307e-13, 7.240307e-13, 7.240307e-13,
   0 };
   graph = new TGraph(146,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_pipiFD_ph]_fx11,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_pipiFD_ph]_fy11);
   graph->SetName("model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_pipiFD_ph]");
   graph->SetTitle("Projection of model_signal_run1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11 = new TH1F("Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11","Projection of model_signal_run1",146,3782.557,4082.443);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->SetMinimum(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->SetMaximum(0.7274987);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->SetDirectory(nullptr);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->SetStats(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->SetLineWidth(2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->SetMarkerStyle(20);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run1_pipiFD_phcB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run1_pipiFD_ph]11);
   
   graph->Draw("l");
   
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fx12[132] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3859, 3861.45, 3863.9, 3866.35, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5,
   3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3896.975, 3898.2, 3899.425, 3900.65, 3901.875, 3903.1, 3904.325, 3905.55, 3906.775, 3908, 3909.225,
   3910.45, 3911.675, 3912.9, 3915.35, 3916.575, 3917.188, 3917.8, 3918.413, 3919.025, 3919.637, 3920.25, 3920.863, 3921.475, 3922.087, 3922.7, 3923.312,
   3923.925, 3924.538, 3925.15, 3925.762, 3926.375, 3927.6, 3930.05, 3931.275, 3932.5, 3933.725, 3934.95, 3936.175, 3937.4, 3938.625, 3939.85, 3941.075,
   3942.3, 3943.525, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6,
   3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8,
   4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055,
   4055, 4057.45, 4057.452 };
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fy12[132] = { 0, 7.369642e-11, 7.369642e-11, 1.186378e-10, 1.965333e-10, 3.285289e-10, 5.542769e-10, 9.441218e-10, 1.624207e-09, 2.823015e-09, 4.959156e-09, 8.808692e-09, 1.582741e-08, 2.878007e-08, 5.2987e-08, 9.882704e-08, 1.868236e-07,
   3.581636e-07, 6.968165e-07, 1.376589e-06, 2.763348e-06, 5.640967e-06, 1.171933e-05, 2.479926e-05, 5.350154e-05, 0.0001177984, 0.000264968, 0.0006095637, 0.001436209, 0.003460252, 0.007899978, 0.01531035, 0.02500151,
   0.03615152, 0.04891768, 0.06417379, 0.08308164, 0.1071574, 0.1217485, 0.1384551, 0.1576534, 0.17978, 0.2053338, 0.2348775, 0.2690263, 0.3084246, 0.3537043, 0.4054097, 0.4638857,
   0.529121, 0.6005471, 0.6768171, 0.8335117, 0.9061962, 0.9390413, 0.968722, 0.9946404, 1.016246, 1.033084, 1.044793, 1.051133, 1.052004, 1.047438, 1.037607, 1.022807,
   1.00344, 0.980004, 0.9530537, 0.9231811, 0.8909999, 0.8220645, 0.6800706, 0.6129876, 0.550878, 0.4944988, 0.4440381, 0.3993078, 0.3599014, 0.3253048, 0.294974, 0.268379,
   0.2450285, 0.2244833, 0.2063571, 0.1760709, 0.152031, 0.1326836, 0.1169038, 0.1038726, 0.09298771, 0.08380077, 0.07597346, 0.0692474, 0.06342263, 0.05834262, 0.05388351, 0.04994627,
   0.04645095, 0.04333243, 0.04053727, 0.03802125, 0.03574751, 0.03368516, 0.03180813, 0.03009428, 0.02852473, 0.02708327, 0.02575596, 0.0245307, 0.02339699, 0.02234567, 0.0213687, 0.02045902,
   0.0196104, 0.01881732, 0.01807489, 0.01737874, 0.01672499, 0.01611014, 0.01553107, 0.01498497, 0.01446928, 0.01398173, 0.01352022, 0.01308288, 0.01266798, 0.01227397, 0.01189941, 0.01155703,
   0.01155703, 0.01155703, 0 };
   graph = new TGraph(132,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fx12,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fy12);
   graph->SetName("model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]");
   graph->SetTitle("Projection of model_signal_run1");
   graph->SetFillStyle(1000);
   graph->SetLineColor(3);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12 = new TH1F("Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12","Projection of model_signal_run1",132,3782.557,4082.443);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->SetMinimum(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->SetMaximum(1.157204);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->SetDirectory(nullptr);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->SetStats(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->SetLineWidth(2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->SetMarkerStyle(20);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]12);
   
   graph->Draw("l");
   
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fx13[166] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3843.075,
   3844.3, 3845.525, 3846.75, 3847.975, 3849.2, 3851.65, 3854.1, 3855.325, 3856.55, 3857.775, 3859, 3860.225, 3860.837, 3861.45, 3862.062, 3862.675,
   3863.288, 3863.9, 3864.512, 3865.125, 3865.431, 3865.738, 3866.044, 3866.35, 3866.656, 3866.962, 3867.269, 3867.575, 3867.881, 3868.188, 3868.8, 3869.413,
   3869.719, 3870.025, 3870.331, 3870.637, 3870.944, 3871.25, 3871.556, 3871.863, 3872.169, 3872.475, 3872.781, 3873.087, 3873.394, 3873.7, 3874.006, 3874.312,
   3874.619, 3874.925, 3875.231, 3875.538, 3876.15, 3876.762, 3877.069, 3877.375, 3877.681, 3877.988, 3878.294, 3878.6, 3878.906, 3879.212, 3879.519, 3879.825,
   3880.131, 3880.438, 3881.05, 3881.663, 3882.275, 3882.887, 3883.5, 3884.725, 3885.95, 3887.175, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65,
   3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3919.025, 3920.25, 3921.475, 3922.7, 3923.925, 3925.15, 3927.6, 3930.05, 3932.5,
   3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7,
   3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9,
   4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1,
   4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fy13[166] = { 0, 4.045683, 4.045683, 4.05994, 4.074183, 4.088483, 4.102966, 4.117858, 4.133624, 4.151489, 4.176654, 4.232909, 4.322012, 4.445315, 4.592588, 4.737759, 4.798517,
   4.845595, 4.875687, 4.886917, 4.879141, 4.854015, 4.766103, 4.661738, 4.617422, 4.585816, 4.572654, 4.584456, 4.629657, 4.668376, 4.720406, 4.788277, 4.875156,
   4.984928, 5.122458, 5.293804, 5.50624, 5.630549, 5.768567, 5.921635, 6.091089, 6.278298, 6.48453, 6.710759, 6.957269, 7.222878, 7.504527, 8.09762, 8.698442,
   8.989365, 9.267425, 9.527626, 9.765102, 9.975247, 10.15385, 10.29707, 10.40209, 10.46669, 10.4895, 10.47002, 10.40866, 10.30682, 10.16667, 9.991149, 9.783836,
   9.54887, 9.290793, 9.014607, 8.725195, 8.125856, 7.529361, 7.242401, 6.967691, 6.708328, 6.467208, 6.246403, 6.046526, 5.8669, 5.706156, 5.562775, 5.435159,
   5.321752, 5.221093, 5.052645, 4.920435, 4.816904, 4.735932, 4.672697, 4.585167, 4.532772, 4.502391, 4.486029, 4.477835, 4.488189, 4.510289, 4.54276, 4.586898,
   4.64573, 4.723558, 4.825158, 4.953686, 5.106318, 5.268009, 5.408236, 5.458266, 5.489313, 5.499017, 5.487103, 5.455406, 5.407478, 5.281356, 5.144161, 5.019691,
   4.917492, 4.837909, 4.777446, 4.731873, 4.697481, 4.671378, 4.651426, 4.636069, 4.624182, 4.614946, 4.607759, 4.602173, 4.597849, 4.59453, 4.592015, 4.590149,
   4.588809, 4.587896, 4.587331, 4.587049, 4.586998, 4.587134, 4.587421, 4.587828, 4.588331, 4.588908, 4.589542, 4.590215, 4.590916, 4.591634, 4.592357, 4.593079,
   4.593791, 4.594488, 4.595163, 4.595813, 4.596433, 4.597019, 4.597569, 4.59808, 4.598548, 4.598973, 4.599352, 4.599683, 4.599967, 4.6002, 4.600383, 4.600514,
   4.600592, 4.600632, 4.600632, 4.600632, 0 };
   graph = new TGraph(166,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fx13,model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]_fy13);
   graph->SetName("model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]");
   graph->SetTitle("Projection of model_signal_run1");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13 = new TH1F("Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13","Projection of model_signal_run1",166,3782.557,4082.443);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->SetMinimum(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->SetMaximum(11.53845);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->SetDirectory(nullptr);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->SetStats(0);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->SetLineWidth(2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->SetMarkerStyle(20);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run1_NormoBx3872_x3872_DTF_DTF_MMcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run1_Norm[x3872_x3872_DTF_DTF_MM]13);
   
   graph->Draw("l");
   
   Double_t h_data_run1_mumu_fx3005[49] = { 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5, 3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5,
   3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5, 3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5,
   3977.5, 3982.5, 3987.5, 3992.5, 3997.5, 4002.5, 4007.5, 4012.5, 4017.5, 4022.5, 4027.5, 4032.5, 4037.5, 4042.5, 4047.5, 4052.5 };
   Double_t h_data_run1_mumu_fy3005[49] = { 3, 4, 1, 6, 5, 6, 5, 5, 5, 0, 3, 13, 8, 4, 6, 6, 3,
   5, 2, 9, 5, 2, 7, 5, 6, 4, 5, 4, 1, 6, 5, 5, 7,
   4, 7, 6, 4, 3, 8, 1, 2, 5, 7, 5, 6, 5, 2, 5, 7 };
   Double_t h_data_run1_mumu_felx3005[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run1_mumu_fely3005[49] = { 1.632705, 1.914339, 0.8272462, 2.379931, 2.159691, 2.379931, 2.159691, 2.159691, 2.159691, 0, 1.632705, 3.558662, 2.768386, 1.914339, 2.379931, 2.379931, 1.632705,
   2.159691, 1.291815, 2.943461, 2.159691, 1.291815, 2.58147, 2.159691, 2.379931, 1.914339, 2.159691, 1.914339, 0.8272462, 2.379931, 2.159691, 2.159691, 2.58147,
   1.914339, 2.58147, 2.379931, 1.914339, 1.632705, 2.768386, 0.8272462, 1.291815, 2.159691, 2.58147, 2.159691, 2.379931, 2.159691, 1.291815, 2.159691, 2.58147 };
   Double_t h_data_run1_mumu_fehx3005[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run1_mumu_fehy3005[49] = { 2.918186, 3.162753, 2.299527, 3.583642, 3.382473, 3.583642, 3.382473, 3.382473, 3.382473, 1.147874, 2.918186, 4.697573, 3.945142, 3.162753, 3.583642, 3.583642, 2.918186,
   3.382473, 2.63786, 4.110204, 3.382473, 2.63786, 3.770281, 3.382473, 3.583642, 3.162753, 3.382473, 3.162753, 2.299527, 3.583642, 3.382473, 3.382473, 3.770281,
   3.162753, 3.770281, 3.583642, 3.162753, 2.918186, 3.945142, 2.299527, 2.63786, 3.382473, 3.770281, 3.382473, 3.583642, 3.382473, 2.63786, 3.382473, 3.770281 };
   grae = new TGraphAsymmErrors(49,h_data_run1_mumu_fx3005,h_data_run1_mumu_fy3005,h_data_run1_mumu_felx3005,h_data_run1_mumu_fehx3005,h_data_run1_mumu_fely3005,h_data_run1_mumu_fehy3005);
   grae->SetName("h_data_run1_mumu");
   grae->SetTitle("Histogram of data_run1_mumu_plot__x3872_x3872_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_run1_mumu3005 = new TH1F("Graph_h_data_run1_mumu3005","Histogram of data_run1_mumu_plot__x3872_x3872_DTF_DTF_MM",100,3785.5,4079.5);
   Graph_h_data_run1_mumu3005->SetMinimum(0);
   Graph_h_data_run1_mumu3005->SetMaximum(19.46733);
   Graph_h_data_run1_mumu3005->SetDirectory(nullptr);
   Graph_h_data_run1_mumu3005->SetStats(0);
   Graph_h_data_run1_mumu3005->SetLineWidth(2);
   Graph_h_data_run1_mumu3005->SetMarkerStyle(20);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetNdivisions(505);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetLabelFont(132);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_run1_mumu3005->GetXaxis()->SetTitleFont(132);
   Graph_h_data_run1_mumu3005->GetYaxis()->SetLabelFont(132);
   Graph_h_data_run1_mumu3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_run1_mumu3005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_mumu3005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_mumu3005->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_run1_mumu3005->GetYaxis()->SetTitleFont(132);
   Graph_h_data_run1_mumu3005->GetZaxis()->SetLabelFont(132);
   Graph_h_data_run1_mumu3005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_mumu3005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_mumu3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_run1_mumu3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_run1_mumu3005);
   
   grae->Draw("p");
   
   TH1D *frame_c75e080__6 = new TH1D("frame_c75e080__6","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c75e080__6->SetBinContent(1,18.58245);
   frame_c75e080__6->SetMinimum(0);
   frame_c75e080__6->SetMaximum(25);
   frame_c75e080__6->SetEntries(1);
   frame_c75e080__6->SetDirectory(nullptr);
   frame_c75e080__6->SetStats(0);
   frame_c75e080__6->SetLineWidth(2);
   frame_c75e080__6->SetMarkerStyle(20);
   frame_c75e080__6->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{+}#mu^{#minus}}} [MeV]");
   frame_c75e080__6->GetXaxis()->SetNdivisions(505);
   frame_c75e080__6->GetXaxis()->SetLabelFont(132);
   frame_c75e080__6->GetXaxis()->SetLabelOffset(0.01);
   frame_c75e080__6->GetXaxis()->SetLabelSize(0.06);
   frame_c75e080__6->GetXaxis()->SetTitleSize(0.072);
   frame_c75e080__6->GetXaxis()->SetTitleOffset(0.95);
   frame_c75e080__6->GetXaxis()->SetTitleFont(132);
   frame_c75e080__6->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c75e080__6->GetYaxis()->SetMoreLogLabels();
   frame_c75e080__6->GetYaxis()->SetNdivisions(3000510);
   frame_c75e080__6->GetYaxis()->SetLabelFont(132);
   frame_c75e080__6->GetYaxis()->SetLabelOffset(0.01);
   frame_c75e080__6->GetYaxis()->SetLabelSize(0.06);
   frame_c75e080__6->GetYaxis()->SetTitleSize(0.072);
   frame_c75e080__6->GetYaxis()->SetTitleOffset(0.95);
   frame_c75e080__6->GetYaxis()->SetTitleFont(132);
   frame_c75e080__6->GetZaxis()->SetLabelFont(132);
   frame_c75e080__6->GetZaxis()->SetLabelSize(0.06);
   frame_c75e080__6->GetZaxis()->SetTitleSize(0.072);
   frame_c75e080__6->GetZaxis()->SetTitleOffset(1.2);
   frame_c75e080__6->GetZaxis()->SetTitleFont(132);
   frame_c75e080__6->Draw("AXISSAME");
   TLatex *   tex = new TLatex(3830,21,"#splitline{LHCb}{3fb^{#minus1}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.6,0.55,0.8,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1);
   TLegendEntry *entry=leg->AddEntry("NULL","Data","pe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Signal","l");
   entry->SetLineColor(2);
   entry->SetLineStyle(7);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Comb. Bkg.","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(3);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(4);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Pion MisID","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(5);

   ci = TColor::GetColor("#ff00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","#chi_{c0}(3915)","l");
   entry->SetLineColor(3);
   entry->SetLineStyle(3);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(3);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("NULL","Total fit","l");
   entry->SetLineColor(4);
   entry->SetLineStyle(1);
   entry->SetLineWidth(5);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c13->Modified();
   c13->cd();
   c13->SetSelected(c13);
}


==> figs/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void x3872fit_Bkg_Run1()
{
//=========Macro generated from canvas: c14/Background Spectrum Run 1
//=========  (Thu Jan 22 16:38:55 2026) by ROOT version 6.28/00
   TCanvas *c14 = new TCanvas("c14", "Background Spectrum Run 1",170,64,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c14->Range(3767.654,-5.128205,4070.123,26.92308);
   c14->SetFillColor(0);
   c14->SetBorderMode(0);
   c14->SetBorderSize(2);
   c14->SetTickx(1);
   c14->SetTicky(1);
   c14->SetLeftMargin(0.14);
   c14->SetRightMargin(0.05);
   c14->SetTopMargin(0.06);
   c14->SetBottomMargin(0.16);
   c14->SetFrameLineWidth(2);
   c14->SetFrameBorderMode(0);
   c14->SetFrameLineWidth(2);
   c14->SetFrameBorderMode(0);
   
   TH1D *frame_c8437b0__7 = new TH1D("frame_c8437b0__7","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c8437b0__7->SetBinContent(1,23.31391);
   frame_c8437b0__7->SetMinimum(0);
   frame_c8437b0__7->SetMaximum(25);
   frame_c8437b0__7->SetEntries(1);
   frame_c8437b0__7->SetDirectory(nullptr);
   frame_c8437b0__7->SetStats(0);
   frame_c8437b0__7->SetLineWidth(2);
   frame_c8437b0__7->SetMarkerStyle(20);
   frame_c8437b0__7->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{#pm}#mu^{#pm}}} [MeV]");
   frame_c8437b0__7->GetXaxis()->SetNdivisions(505);
   frame_c8437b0__7->GetXaxis()->SetLabelFont(132);
   frame_c8437b0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_c8437b0__7->GetXaxis()->SetLabelSize(0.06);
   frame_c8437b0__7->GetXaxis()->SetTitleSize(0.072);
   frame_c8437b0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_c8437b0__7->GetXaxis()->SetTitleFont(132);
   frame_c8437b0__7->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c8437b0__7->GetYaxis()->SetLabelFont(132);
   frame_c8437b0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_c8437b0__7->GetYaxis()->SetLabelSize(0.06);
   frame_c8437b0__7->GetYaxis()->SetTitleSize(0.072);
   frame_c8437b0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_c8437b0__7->GetYaxis()->SetTitleFont(132);
   frame_c8437b0__7->GetZaxis()->SetLabelFont(132);
   frame_c8437b0__7->GetZaxis()->SetLabelSize(0.06);
   frame_c8437b0__7->GetZaxis()->SetTitleSize(0.072);
   frame_c8437b0__7->GetZaxis()->SetTitleOffset(1.2);
   frame_c8437b0__7->GetZaxis()->SetTitleFont(132);
   frame_c8437b0__7->Draw("FUNC");
   
   Double_t h_data_run1_SS_fx3006[49] = { 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5, 3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5,
   3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5, 3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5,
   3977.5, 3982.5, 3987.5, 3992.5, 3997.5, 4002.5, 4007.5, 4012.5, 4017.5, 4022.5, 4027.5, 4032.5, 4037.5, 4042.5, 4047.5, 4052.5 };
   Double_t h_data_run1_SS_fy3006[49] = { 3, 11, 11, 14, 15, 7, 9, 9, 7, 10, 16, 7, 6, 8, 10, 2, 11,
   11, 10, 12, 16, 13, 13, 13, 13, 10, 9, 8, 15, 10, 13, 11, 9,
   9, 8, 17, 6, 9, 12, 17, 7, 9, 6, 14, 8, 7, 9, 7, 14 };
   Double_t h_data_run1_SS_felx3006[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run1_SS_fely3006[49] = { 1.632705, 3.265579, 3.265579, 3.6965, 3.82938, 2.58147, 2.943461, 2.943461, 2.58147, 3.108694, 3.957801, 2.58147, 2.379931, 2.768386, 3.108694, 1.291815, 3.265579,
   3.265579, 3.108694, 3.415266, 3.957801, 3.558662, 3.558662, 3.558662, 3.558662, 3.108694, 2.943461, 2.768386, 3.82938, 3.108694, 3.558662, 3.265579, 2.943461,
   2.943461, 2.768386, 4.082184, 2.379931, 2.943461, 3.415266, 4.082184, 2.58147, 2.943461, 2.379931, 3.6965, 2.768386, 2.58147, 2.943461, 2.58147, 3.6965 };
   Double_t h_data_run1_SS_fehx3006[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run1_SS_fehy3006[49] = { 2.918186, 4.416521, 4.416521, 4.830381, 4.958738, 3.770281, 4.110204, 4.110204, 3.770281, 4.26695, 5.083066, 3.770281, 3.583642, 3.945142, 4.26695, 2.63786, 4.416521,
   4.416521, 4.26695, 4.559819, 5.083066, 4.697573, 4.697573, 4.697573, 4.697573, 4.26695, 4.110204, 3.945142, 4.958738, 4.26695, 4.697573, 4.416521, 4.110204,
   4.110204, 3.945142, 5.203719, 3.583642, 4.110204, 4.559819, 5.203719, 3.770281, 4.110204, 3.583642, 4.830381, 3.945142, 3.770281, 4.110204, 3.770281, 4.830381 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(49,h_data_run1_SS_fx3006,h_data_run1_SS_fy3006,h_data_run1_SS_felx3006,h_data_run1_SS_fehx3006,h_data_run1_SS_fely3006,h_data_run1_SS_fehy3006);
   grae->SetName("h_data_run1_SS");
   grae->SetTitle("Histogram of data_run1_SS_plot__x3872_x3872_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_run1_SS3006 = new TH1F("Graph_h_data_run1_SS3006","Histogram of data_run1_SS_plot__x3872_x3872_DTF_DTF_MM",100,3785.5,4079.5);
   Graph_h_data_run1_SS3006->SetMinimum(0.6373669);
   Graph_h_data_run1_SS3006->SetMaximum(24.35327);
   Graph_h_data_run1_SS3006->SetDirectory(nullptr);
   Graph_h_data_run1_SS3006->SetStats(0);
   Graph_h_data_run1_SS3006->SetLineWidth(2);
   Graph_h_data_run1_SS3006->SetMarkerStyle(20);
   Graph_h_data_run1_SS3006->GetXaxis()->SetNdivisions(505);
   Graph_h_data_run1_SS3006->GetXaxis()->SetLabelFont(132);
   Graph_h_data_run1_SS3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_run1_SS3006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_SS3006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_SS3006->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_run1_SS3006->GetXaxis()->SetTitleFont(132);
   Graph_h_data_run1_SS3006->GetYaxis()->SetLabelFont(132);
   Graph_h_data_run1_SS3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_run1_SS3006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_SS3006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_SS3006->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_run1_SS3006->GetYaxis()->SetTitleFont(132);
   Graph_h_data_run1_SS3006->GetZaxis()->SetLabelFont(132);
   Graph_h_data_run1_SS3006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_run1_SS3006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_run1_SS3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_run1_SS3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_run1_SS3006);
   
   grae->Draw("p");
   
   Double_t bkg_run1_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fx14[106] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3859, 3861.45, 3863.9, 3866.35, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5,
   3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3920.25, 3922.7,
   3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9,
   3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1,
   4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3,
   4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t bkg_run1_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fy14[106] = { 0, 9.335872, 9.335872, 9.366378, 9.396361, 9.425827, 9.454786, 9.483245, 9.51121, 9.53869, 9.565692, 9.592222, 9.618288, 9.643895, 9.669051, 9.693761, 9.718033,
   9.741871, 9.765282, 9.788272, 9.810847, 9.833011, 9.854771, 9.876132, 9.897098, 9.917676, 9.93787, 9.957685, 9.977126, 9.996198, 10.0149, 10.03325, 10.05124,
   10.06888, 10.08618, 10.10313, 10.11974, 10.13602, 10.15197, 10.16759, 10.18289, 10.19787, 10.21253, 10.22689, 10.24093, 10.25468, 10.26812, 10.28126, 10.29412,
   10.30668, 10.31895, 10.33094, 10.34265, 10.35409, 10.36525, 10.37614, 10.38675, 10.39711, 10.4072, 10.41703, 10.42661, 10.43593, 10.445, 10.45383, 10.46241,
   10.47074, 10.47883, 10.48669, 10.49431, 10.5017, 10.50886, 10.51579, 10.52249, 10.52897, 10.53523, 10.54128, 10.5471, 10.55271, 10.55811, 10.5633, 10.56829,
   10.57306, 10.57764, 10.58201, 10.58619, 10.59016, 10.59395, 10.59754, 10.60093, 10.60414, 10.60717, 10.61, 10.61265, 10.61513, 10.61742, 10.61953, 10.62147,
   10.62323, 10.62482, 10.62624, 10.62749, 10.62857, 10.62949, 10.62949, 10.62949, 0 };
   TGraph *graph = new TGraph(106,bkg_run1_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fx14,bkg_run1_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fy14);
   graph->SetName("bkg_run1_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]");
   graph->SetTitle("Projection of bkg_run1_bkg_ch_ph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14 = new TH1F("Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14","Projection of bkg_run1_bkg_ch_ph",106,3782.557,4082.443);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->SetMinimum(0);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->SetMaximum(11.69244);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->SetDirectory(nullptr);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->SetStats(0);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->SetLineWidth(2);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->SetMarkerStyle(20);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetNdivisions(505);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetLabelFont(132);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetXaxis()->SetTitleFont(132);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetYaxis()->SetLabelFont(132);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetYaxis()->SetTitleFont(132);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetZaxis()->SetLabelFont(132);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg_run1_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg_run1_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]14);
   
   graph->Draw("l");
   
   TH1D *frame_c8437b0__8 = new TH1D("frame_c8437b0__8","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c8437b0__8->SetBinContent(1,23.31391);
   frame_c8437b0__8->SetMinimum(0);
   frame_c8437b0__8->SetMaximum(25);
   frame_c8437b0__8->SetEntries(1);
   frame_c8437b0__8->SetDirectory(nullptr);
   frame_c8437b0__8->SetStats(0);
   frame_c8437b0__8->SetLineWidth(2);
   frame_c8437b0__8->SetMarkerStyle(20);
   frame_c8437b0__8->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{#pm}#mu^{#pm}}} [MeV]");
   frame_c8437b0__8->GetXaxis()->SetNdivisions(505);
   frame_c8437b0__8->GetXaxis()->SetLabelFont(132);
   frame_c8437b0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_c8437b0__8->GetXaxis()->SetLabelSize(0.06);
   frame_c8437b0__8->GetXaxis()->SetTitleSize(0.072);
   frame_c8437b0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_c8437b0__8->GetXaxis()->SetTitleFont(132);
   frame_c8437b0__8->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c8437b0__8->GetYaxis()->SetLabelFont(132);
   frame_c8437b0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_c8437b0__8->GetYaxis()->SetLabelSize(0.06);
   frame_c8437b0__8->GetYaxis()->SetTitleSize(0.072);
   frame_c8437b0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_c8437b0__8->GetYaxis()->SetTitleFont(132);
   frame_c8437b0__8->GetZaxis()->SetLabelFont(132);
   frame_c8437b0__8->GetZaxis()->SetLabelSize(0.06);
   frame_c8437b0__8->GetZaxis()->SetTitleSize(0.072);
   frame_c8437b0__8->GetZaxis()->SetTitleOffset(1.2);
   frame_c8437b0__8->GetZaxis()->SetTitleFont(132);
   frame_c8437b0__8->Draw("AXISSAME");
   TLatex *   tex = new TLatex(3830,22,"#splitline{LHCb}{3fb^{#minus1}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c14->Modified();
   c14->cd();
   c14->SetSelected(c14);
}


==> figs/Fig2c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void x3872fit_Sig_Run2()
{
//=========Macro generated from canvas: c5/Signal Spectrum Run 2
//=========  (Thu Jan 22 16:38:15 2026) by ROOT version 6.28/00
   TCanvas *c5 = new TCanvas("c5", "Signal Spectrum Run 2",120,114,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c5->Range(3767.654,-8.205128,4070.123,43.07692);
   c5->SetFillColor(0);
   c5->SetBorderMode(0);
   c5->SetBorderSize(2);
   c5->SetTickx(1);
   c5->SetTicky(1);
   c5->SetLeftMargin(0.14);
   c5->SetRightMargin(0.05);
   c5->SetTopMargin(0.06);
   c5->SetBottomMargin(0.16);
   c5->SetFrameLineWidth(2);
   c5->SetFrameBorderMode(0);
   c5->SetFrameLineWidth(2);
   c5->SetFrameBorderMode(0);
   
   TH1D *frame_c4c0950__1 = new TH1D("frame_c4c0950__1","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c4c0950__1->SetBinContent(1,38.36495);
   frame_c4c0950__1->SetMinimum(0);
   frame_c4c0950__1->SetMaximum(40);
   frame_c4c0950__1->SetEntries(1);
   frame_c4c0950__1->SetDirectory(nullptr);
   frame_c4c0950__1->SetStats(0);
   frame_c4c0950__1->SetLineWidth(2);
   frame_c4c0950__1->SetMarkerStyle(20);
   frame_c4c0950__1->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{+}#mu^{#minus}}} [MeV]");
   frame_c4c0950__1->GetXaxis()->SetNdivisions(505);
   frame_c4c0950__1->GetXaxis()->SetLabelFont(132);
   frame_c4c0950__1->GetXaxis()->SetLabelOffset(0.01);
   frame_c4c0950__1->GetXaxis()->SetLabelSize(0.06);
   frame_c4c0950__1->GetXaxis()->SetTitleSize(0.072);
   frame_c4c0950__1->GetXaxis()->SetTitleOffset(0.95);
   frame_c4c0950__1->GetXaxis()->SetTitleFont(132);
   frame_c4c0950__1->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c4c0950__1->GetYaxis()->SetMoreLogLabels();
   frame_c4c0950__1->GetYaxis()->SetNdivisions(3000510);
   frame_c4c0950__1->GetYaxis()->SetLabelFont(132);
   frame_c4c0950__1->GetYaxis()->SetLabelOffset(0.01);
   frame_c4c0950__1->GetYaxis()->SetLabelSize(0.06);
   frame_c4c0950__1->GetYaxis()->SetTitleSize(0.072);
   frame_c4c0950__1->GetYaxis()->SetTitleOffset(0.95);
   frame_c4c0950__1->GetYaxis()->SetTitleFont(132);
   frame_c4c0950__1->GetZaxis()->SetLabelFont(132);
   frame_c4c0950__1->GetZaxis()->SetLabelSize(0.06);
   frame_c4c0950__1->GetZaxis()->SetTitleSize(0.072);
   frame_c4c0950__1->GetZaxis()->SetTitleOffset(1.2);
   frame_c4c0950__1->GetZaxis()->SetTitleFont(132);
   frame_c4c0950__1->Draw("FUNC");
   
   Double_t h_data_run2_mumu_fx3001[49] = { 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5, 3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5,
   3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5, 3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5,
   3977.5, 3982.5, 3987.5, 3992.5, 3997.5, 4002.5, 4007.5, 4012.5, 4017.5, 4022.5, 4027.5, 4032.5, 4037.5, 4042.5, 4047.5, 4052.5 };
   Double_t h_data_run2_mumu_fy3001[49] = { 13, 8, 8, 9, 8, 9, 10, 12, 9, 3, 15, 20, 30, 21, 11, 8, 7,
   10, 10, 14, 6, 10, 7, 17, 10, 12, 9, 6, 15, 11, 9, 11, 6,
   14, 8, 12, 11, 9, 14, 9, 6, 8, 8, 7, 7, 9, 7, 9, 12 };
   Double_t h_data_run2_mumu_felx3001[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run2_mumu_fely3001[49] = { 3.558662, 2.768386, 2.768386, 2.943461, 2.768386, 2.943461, 3.108694, 3.415266, 2.943461, 1.632705, 3.82938, 4.434448, 5.446522, 4.545807, 3.265579, 2.768386, 2.58147,
   3.108694, 3.108694, 3.6965, 2.379931, 3.108694, 2.58147, 4.082184, 3.108694, 3.415266, 2.943461, 2.379931, 3.82938, 3.265579, 2.943461, 3.265579, 2.379931,
   3.6965, 2.768386, 3.415266, 3.265579, 2.943461, 3.6965, 2.943461, 2.379931, 2.768386, 2.768386, 2.58147, 2.58147, 2.943461, 2.58147, 2.943461, 3.415266 };
   Double_t h_data_run2_mumu_fehx3001[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run2_mumu_fehy3001[49] = { 4.697573, 3.945142, 3.945142, 4.110204, 3.945142, 4.110204, 4.26695, 4.559819, 4.110204, 2.918186, 4.958738, 5.546519, 6.538046, 5.655182, 4.416521, 3.945142, 3.770281,
   4.26695, 4.26695, 4.830381, 3.583642, 4.26695, 3.770281, 5.203719, 4.26695, 4.559819, 4.110204, 3.583642, 4.958738, 4.416521, 4.110204, 4.416521, 3.583642,
   4.830381, 3.945142, 4.559819, 4.416521, 4.110204, 4.830381, 4.110204, 3.583642, 3.945142, 3.945142, 3.770281, 3.770281, 4.110204, 3.770281, 4.110204, 4.559819 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(49,h_data_run2_mumu_fx3001,h_data_run2_mumu_fy3001,h_data_run2_mumu_felx3001,h_data_run2_mumu_fehx3001,h_data_run2_mumu_fely3001,h_data_run2_mumu_fehy3001);
   grae->SetName("h_data_run2_mumu");
   grae->SetTitle("Histogram of data_run2_mumu_plot__x3872_x3872_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_run2_mumu3001 = new TH1F("Graph_h_data_run2_mumu3001","Histogram of data_run2_mumu_plot__x3872_x3872_DTF_DTF_MM",100,3785.5,4079.5);
   Graph_h_data_run2_mumu3001->SetMinimum(1.230566);
   Graph_h_data_run2_mumu3001->SetMaximum(40.05512);
   Graph_h_data_run2_mumu3001->SetDirectory(nullptr);
   Graph_h_data_run2_mumu3001->SetStats(0);
   Graph_h_data_run2_mumu3001->SetLineWidth(2);
   Graph_h_data_run2_mumu3001->SetMarkerStyle(20);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_run2_mumu3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data_run2_mumu3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data_run2_mumu3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_run2_mumu3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_mumu3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_mumu3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_run2_mumu3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data_run2_mumu3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data_run2_mumu3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_mumu3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_mumu3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_run2_mumu3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_run2_mumu3001);
   
   grae->Draw("p");
   
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fx1[158] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3857.775, 3859, 3860.225, 3861.45, 3862.062, 3862.675, 3863.288, 3863.9, 3864.512, 3865.125, 3865.431,
   3865.738, 3866.044, 3866.35, 3866.656, 3866.962, 3867.269, 3867.575, 3867.881, 3868.188, 3868.8, 3869.413, 3869.719, 3870.025, 3870.331, 3870.637, 3870.944,
   3871.25, 3871.556, 3871.863, 3872.169, 3872.475, 3872.781, 3873.087, 3873.394, 3873.7, 3874.006, 3874.312, 3874.619, 3874.925, 3875.231, 3875.538, 3876.15,
   3876.762, 3877.069, 3877.375, 3877.681, 3877.988, 3878.294, 3878.6, 3878.906, 3879.212, 3879.519, 3879.825, 3880.131, 3880.438, 3881.05, 3881.663, 3882.275,
   3882.887, 3883.5, 3884.725, 3885.95, 3887.175, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9,
   3915.35, 3917.8, 3920.25, 3922.7, 3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1,
   3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3,
   3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5,
   4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fy1[158] = { 0, 9.24517, 9.24517, 9.262121, 9.278768, 9.295144, 9.311333, 9.327443, 9.343614, 9.360038, 9.376983, 9.394838, 9.414189, 9.435967, 9.461735, 9.494297, 9.537407,
   9.58116, 9.620543, 9.662905, 9.732566, 9.879727, 10.01046, 10.20499, 10.49477, 10.92778, 11.21959, 11.5775, 12.01678, 12.55644, 13.21999, 14.03552, 14.51059,
   15.03686, 15.61947, 16.26353, 16.97429, 17.75658, 18.61415, 19.54812, 20.55403, 21.62036, 23.86493, 26.13769, 27.23779, 28.28894, 29.27227, 30.16933, 30.9627,
   31.63646, 32.17601, 32.57074, 32.81225, 32.89533, 32.8181, 32.5821, 32.19268, 31.65807, 30.98933, 30.20008, 29.30598, 28.32425, 27.27381, 26.17318, 23.8939,
   21.62496, 20.53308, 19.48749, 18.49993, 17.58136, 16.73963, 15.97706, 15.29109, 14.67654, 14.12764, 13.63836, 13.2028, 12.81544, 12.16493, 11.65136, 11.24613,
   10.92611, 10.67305, 10.31386, 10.08699, 9.942561, 9.850023, 9.752926, 9.716952, 9.71244, 9.728912, 9.764092, 9.81984, 9.900466, 10.01127, 10.1558, 10.33036,
   10.51637, 10.67633, 10.764, 10.74974, 10.6407, 10.47474, 10.29522, 10.13129, 9.994625, 9.885641, 9.800041, 9.732636, 9.678876, 9.635214, 9.599025, 9.568403,
   9.541966, 9.518709, 9.497894, 9.47897, 9.461524, 9.445239, 9.42987, 9.415228, 9.401161, 9.38755, 9.374299, 9.361328, 9.348575, 9.335987, 9.323521, 9.311141,
   9.298818, 9.286525, 9.274243, 9.261954, 9.249642, 9.237296, 9.224904, 9.212457, 9.199947, 9.187369, 9.174717, 9.161986, 9.149172, 9.136272, 9.123284, 9.110206,
   9.097035, 9.08377, 9.07041, 9.056955, 9.043404, 9.029757, 9.016014, 9.002174, 8.988238, 8.974226, 8.974226, 8.974226, 0 };
   TGraph *graph = new TGraph(158,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fx1,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fy1);
   graph->SetName("model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]");
   graph->SetTitle("Projection of model_signal_run2");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1 = new TH1F("Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1","Projection of model_signal_run2",158,3782.557,4082.443);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->SetMinimum(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->SetMaximum(36.18486);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->SetDirectory(nullptr);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->SetStats(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->SetLineWidth(2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->SetMarkerStyle(20);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]1);
   
   graph->Draw("l");
   
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run2]_fx2[158] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3857.775, 3859, 3860.225, 3861.45, 3862.062, 3862.675, 3863.288, 3863.9, 3864.512, 3865.125, 3865.431,
   3865.738, 3866.044, 3866.35, 3866.656, 3866.962, 3867.269, 3867.575, 3867.881, 3868.188, 3868.8, 3869.413, 3869.719, 3870.025, 3870.331, 3870.637, 3870.944,
   3871.25, 3871.556, 3871.863, 3872.169, 3872.475, 3872.781, 3873.087, 3873.394, 3873.7, 3874.006, 3874.312, 3874.619, 3874.925, 3875.231, 3875.538, 3876.15,
   3876.762, 3877.069, 3877.375, 3877.681, 3877.988, 3878.294, 3878.6, 3878.906, 3879.212, 3879.519, 3879.825, 3880.131, 3880.438, 3881.05, 3881.663, 3882.275,
   3882.887, 3883.5, 3884.725, 3885.95, 3887.175, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9,
   3915.35, 3917.8, 3920.25, 3922.7, 3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1,
   3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3,
   3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5,
   4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run2]_fy2[158] = { 0, 0.009316921, 0.009316921, 0.01019496, 0.01123257, 0.01242259, 0.01379624, 0.01539341, 0.0172659, 0.01948228, 0.02213537, 0.02535453, 0.0293261, 0.03432938, 0.04080261, 0.04946911, 0.06158723,
   0.07946607, 0.1075656, 0.154905, 0.2405026, 0.4059592, 0.5444448, 0.7451294, 1.039311, 1.475068, 1.767697, 2.126103, 2.565604, 3.105235, 3.768546, 4.583667, 5.058484,
   5.584468, 6.166761, 6.810482, 7.520871, 8.302783, 9.159952, 10.09351, 11.099, 12.16489, 14.40855, 16.68038, 17.78, 18.83068, 19.81351, 20.71009, 21.50296,
   22.17622, 22.71526, 23.10948, 23.35048, 23.43302, 23.35525, 23.11871, 22.72873, 22.19354, 21.52421, 20.73436, 19.83963, 18.85724, 17.80612, 16.70478, 14.42395,
   12.1533, 11.0605, 10.01394, 9.025354, 8.105707, 7.262845, 6.499096, 5.81189, 5.196046, 4.645812, 4.155137, 3.718139, 3.329284, 2.675678, 2.158853, 1.750245,
   1.426726, 1.170083, 0.803482, 0.5688791, 0.4163261, 0.3151426, 0.1985755, 0.139001, 0.1048942, 0.08325673, 0.06836814, 0.05749648, 0.04921552, 0.04271286, 0.03748868, 0.0332158,
   0.02966954, 0.02668993, 0.02415975, 0.02199114, 0.02011707, 0.01848554, 0.01705568, 0.01579498, 0.01467727, 0.01368133, 0.01278977, 0.01198821, 0.0112647, 0.01060923, 0.01001336, 0.009469922,
   0.008972817, 0.00851681, 0.008097393, 0.007710668, 0.007353245, 0.007022169, 0.006714851, 0.006429016, 0.006162659, 0.005914004, 0.005681477, 0.005463676, 0.00525935, 0.005067381, 0.004886764, 0.004716596,
   0.004556064, 0.004404432, 0.004261036, 0.004125271, 0.003996588, 0.00387449, 0.003758519, 0.003648259, 0.00354333, 0.003443381, 0.003348093, 0.003257169, 0.003170339, 0.003087352, 0.003007975, 0.002931996,
   0.002859216, 0.002789452, 0.002722532, 0.002658299, 0.002596605, 0.002537313, 0.002480295, 0.002425432, 0.002372612, 0.002324049, 0.002324049, 0.002324049, 0 };
   graph = new TGraph(158,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run2]_fx2,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run2]_fy2);
   graph->SetName("model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run2]");
   graph->SetTitle("Projection of model_signal_run2");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2 = new TH1F("Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2","Projection of model_signal_run2",158,3782.557,4082.443);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->SetMinimum(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->SetMaximum(25.77633);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->SetDirectory(nullptr);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->SetStats(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->SetLineWidth(2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->SetMarkerStyle(20);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_run2cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_run2]2);
   
   graph->Draw("l");
   
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_ch_ph]_fx3[106] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3859, 3861.45, 3863.9, 3866.35, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5,
   3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3920.25, 3922.7,
   3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9,
   3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1,
   4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3,
   4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_ch_ph]_fy3[106] = { 0, 9.229961, 9.229961, 9.245344, 9.260138, 9.274354, 9.288002, 9.301093, 9.313635, 9.325639, 9.337114, 9.348069, 9.358513, 9.368455, 9.377903, 9.386866, 9.395353,
   9.40337, 9.410926, 9.418029, 9.424686, 9.430904, 9.436691, 9.442054, 9.447, 9.451535, 9.455667, 9.459401, 9.462745, 9.465704, 9.468285, 9.470494, 9.472336,
   9.473819, 9.474946, 9.475724, 9.476159, 9.476256, 9.47602, 9.475457, 9.474571, 9.473368, 9.471852, 9.47003, 9.467904, 9.465481, 9.462764, 9.459759, 9.456469,
   9.4529, 9.449056, 9.44494, 9.440557, 9.435911, 9.431007, 9.425848, 9.420438, 9.414782, 9.408882, 9.402743, 9.396369, 9.389762, 9.382927, 9.375868, 9.368587,
   9.361088, 9.353374, 9.34545, 9.337318, 9.328981, 9.320442, 9.311705, 9.302773, 9.293649, 9.284336, 9.274836, 9.265153, 9.25529, 9.245249, 9.235034, 9.224646,
   9.21409, 9.203366, 9.192479, 9.18143, 9.170223, 9.158859, 9.147342, 9.135674, 9.123856, 9.111893, 9.099785, 9.087535, 9.075147, 9.062621, 9.04996, 9.037167,
   9.024243, 9.011191, 8.998013, 8.98471, 8.971286, 8.957742, 8.957742, 8.957742, 0 };
   graph = new TGraph(106,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_ch_ph]_fx3,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_ch_ph]_fy3);
   graph->SetName("model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_ch_ph]");
   graph->SetTitle("Projection of model_signal_run2");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3 = new TH1F("Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3","Projection of model_signal_run2",106,3782.557,4082.443);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->SetMinimum(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->SetMaximum(10.42388);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->SetDirectory(nullptr);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->SetStats(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->SetLineWidth(2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->SetMarkerStyle(20);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_ch_phcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_ch_ph]3);
   
   graph->Draw("l");
   
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_pipiFD_ph]_fx4[151] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3830.825, 3832.05, 3833.275, 3834.5, 3835.725, 3836.95,
   3837.562, 3838.175, 3838.788, 3839.4, 3840.012, 3840.625, 3841.238, 3841.85, 3842.462, 3843.075, 3843.688, 3844.3, 3844.913, 3845.525, 3846.137, 3846.444,
   3846.75, 3847.056, 3847.363, 3847.669, 3847.975, 3848.281, 3848.587, 3848.894, 3849.2, 3849.506, 3849.812, 3850.119, 3850.425, 3850.731, 3851.038, 3851.65,
   3852.262, 3852.875, 3853.488, 3854.1, 3855.325, 3855.938, 3856.55, 3857.163, 3857.775, 3858.387, 3859, 3859.613, 3860.225, 3860.837, 3861.45, 3862.062,
   3862.675, 3863.288, 3863.9, 3865.125, 3866.35, 3867.575, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5, 3885.95, 3888.4, 3890.85,
   3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3920.25, 3922.7, 3925.15, 3927.6, 3930.05,
   3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25,
   3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45,
   4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65,
   4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_pipiFD_ph]_fy4[151] = { 0, 0.005892007, 0.005892007, 0.006582606, 0.007397213, 0.008367243, 0.009534712, 0.01095685, 0.01271324, 0.01491712, 0.01773413, 0.01944608, 0.02141431, 0.02369259, 0.02634961, 0.02947419, 0.03318286,
   0.03530283, 0.03763087, 0.04019516, 0.04302879, 0.0461709, 0.04966799, 0.05357569, 0.05796097, 0.06290509, 0.06850734, 0.07460749, 0.08046694, 0.08590581, 0.09078154, 0.09496039, 0.09675061,
   0.09832352, 0.09966751, 0.1007726, 0.1016304, 0.1022344, 0.1025802, 0.1026649, 0.1024881, 0.1020509, 0.1013569, 0.1004111, 0.09922089, 0.09779504, 0.09614419, 0.09428047, 0.08996979,
   0.08498489, 0.07946149, 0.07354307, 0.06737471, 0.05484251, 0.04872845, 0.04285662, 0.03730984, 0.03215133, 0.02742487, 0.02315583, 0.0193529, 0.01601039, 0.01311076, 0.01062733, 0.008526886,
   0.006772154, 0.005323943, 0.004142953, 0.002433178, 0.001371887, 0.0007425801, 0.0003858771, 9.219404e-05, 1.871026e-05, 3.225378e-06, 4.72286e-07, 5.874269e-08, 6.206218e-09, 6.203639e-10, 1.505267e-10, 6.030776e-11,
   3.066697e-11, 1.793547e-11, 1.150117e-11, 7.872301e-12, 5.657037e-12, 4.221235e-12, 3.245918e-12, 2.557893e-12, 2.057217e-12, 1.683274e-12, 1.397745e-12, 1.175542e-12, 9.997398e-13, 8.586188e-13, 7.438757e-13, 6.495085e-13,
   5.711004e-13, 5.053485e-13, 4.497468e-13, 4.023692e-13, 3.617172e-13, 3.266127e-13, 2.961197e-13, 2.694881e-13, 2.461115e-13, 2.254957e-13, 2.072353e-13, 1.909951e-13, 1.764964e-13, 1.635061e-13, 1.51828e-13, 1.412964e-13,
   1.317703e-13, 1.231293e-13, 1.152702e-13, 1.081042e-13, 1.015544e-13, 9.555422e-14, 9.004552e-14, 8.49776e-14, 8.030598e-14, 7.599155e-14, 7.199982e-14, 6.830029e-14, 6.486592e-14, 6.167265e-14, 5.869906e-14, 5.592599e-14,
   5.333632e-14, 5.091464e-14, 4.864714e-14, 4.652135e-14, 4.452601e-14, 4.265095e-14, 4.088696e-14, 3.922565e-14, 3.765942e-14, 3.618134e-14, 3.478509e-14, 3.34649e-14, 3.221547e-14, 3.103197e-14, 2.990996e-14, 2.884536e-14,
   2.783442e-14, 2.687367e-14, 2.595995e-14, 2.595995e-14, 2.595995e-14, 0 };
   graph = new TGraph(151,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_pipiFD_ph]_fx4,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_pipiFD_ph]_fy4);
   graph->SetName("model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_pipiFD_ph]");
   graph->SetTitle("Projection of model_signal_run2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4 = new TH1F("Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4","Projection of model_signal_run2",151,3782.557,4082.443);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->SetMinimum(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->SetMaximum(0.1129314);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->SetDirectory(nullptr);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->SetStats(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->SetLineWidth(2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->SetMarkerStyle(20);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBbkg_run2_pipiFD_phcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[bkg_run2_pipiFD_ph]4);
   
   graph->Draw("l");
   
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fx5[132] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3859, 3861.45, 3863.9, 3866.35, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5,
   3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3896.975, 3898.2, 3899.425, 3900.65, 3901.875, 3903.1, 3904.325, 3905.55, 3906.775, 3908, 3909.225,
   3910.45, 3911.675, 3912.9, 3915.35, 3916.575, 3917.188, 3917.8, 3918.413, 3919.025, 3919.637, 3920.25, 3920.863, 3921.475, 3922.087, 3922.7, 3923.312,
   3923.925, 3924.538, 3925.15, 3925.762, 3926.375, 3927.6, 3930.05, 3931.275, 3932.5, 3933.725, 3934.95, 3936.175, 3937.4, 3938.625, 3939.85, 3941.075,
   3942.3, 3943.525, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6,
   3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8,
   4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055,
   4055, 4057.45, 4057.452 };
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fy5[132] = { 0, 9.029305e-11, 9.029305e-11, 1.453553e-10, 2.407932e-10, 4.025146e-10, 6.791015e-10, 1.156741e-09, 1.989983e-09, 3.458765e-09, 6.075971e-09, 1.079243e-08, 1.939178e-08, 3.526141e-08, 6.491982e-08, 1.210832e-07, 2.288967e-07,
   4.388231e-07, 8.537415e-07, 1.686601e-06, 3.385661e-06, 6.911328e-06, 1.435856e-05, 3.038412e-05, 6.555023e-05, 0.0001443269, 0.0003246395, 0.0007468391, 0.001759647, 0.00423951, 0.009679074, 0.01875829, 0.03063192,
   0.04429295, 0.05993408, 0.0786259, 0.1017918, 0.1312896, 0.1491666, 0.1696356, 0.1931574, 0.2202669, 0.2515756, 0.2877725, 0.3296117, 0.3778826, 0.4333595, 0.496709, 0.568354,
   0.6482805, 0.735792, 0.8292381, 1.021221, 1.110274, 1.150516, 1.186881, 1.218636, 1.245108, 1.265737, 1.280083, 1.287851, 1.288918, 1.283324, 1.271279, 1.253146,
   1.229417, 1.200704, 1.167684, 1.131084, 1.091656, 1.007196, 0.8332243, 0.751034, 0.6749372, 0.6058613, 0.5440366, 0.489233, 0.4409522, 0.3985643, 0.361403, 0.3288187,
   0.3002095, 0.2750375, 0.2528293, 0.2157225, 0.1862688, 0.1625643, 0.1432308, 0.1272649, 0.1139288, 0.1026729, 0.09308289, 0.0848421, 0.07770558, 0.07148153, 0.06601822, 0.06119431,
   0.05691183, 0.05309101, 0.04966637, 0.04658373, 0.04379794, 0.04127115, 0.03897141, 0.03687159, 0.03494857, 0.0331825, 0.03155627, 0.03005508, 0.02866606, 0.02737798, 0.02618099, 0.02506645,
   0.02402672, 0.02305504, 0.02214541, 0.02129248, 0.0204915, 0.01973819, 0.01902871, 0.01835962, 0.0177278, 0.01713045, 0.01656501, 0.01602918, 0.01552084, 0.0150381, 0.01457919, 0.0141597,
   0.0141597, 0.0141597, 0 };
   graph = new TGraph(132,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fx5,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]_fy5);
   graph->SetName("model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]");
   graph->SetTitle("Projection of model_signal_run2");
   graph->SetFillStyle(1000);
   graph->SetLineColor(3);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5 = new TH1F("Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5","Projection of model_signal_run2",132,3782.557,4082.443);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->SetMinimum(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->SetMaximum(1.41781);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->SetDirectory(nullptr);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->SetStats(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->SetLineWidth(2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->SetMarkerStyle(20);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB_CompoBsig_x3915_run12cB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_Comp[sig_x3915_run12]5);
   
   graph->Draw("l");
   
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fx6[158] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3857.775, 3859, 3860.225, 3861.45, 3862.062, 3862.675, 3863.288, 3863.9, 3864.512, 3865.125, 3865.431,
   3865.738, 3866.044, 3866.35, 3866.656, 3866.962, 3867.269, 3867.575, 3867.881, 3868.188, 3868.8, 3869.413, 3869.719, 3870.025, 3870.331, 3870.637, 3870.944,
   3871.25, 3871.556, 3871.863, 3872.169, 3872.475, 3872.781, 3873.087, 3873.394, 3873.7, 3874.006, 3874.312, 3874.619, 3874.925, 3875.231, 3875.538, 3876.15,
   3876.762, 3877.069, 3877.375, 3877.681, 3877.988, 3878.294, 3878.6, 3878.906, 3879.212, 3879.519, 3879.825, 3880.131, 3880.438, 3881.05, 3881.663, 3882.275,
   3882.887, 3883.5, 3884.725, 3885.95, 3887.175, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9,
   3915.35, 3917.8, 3920.25, 3922.7, 3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1,
   3954.55, 3957, 3959.45, 3961.9, 3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3,
   3993.75, 3996.2, 3998.65, 4001.1, 4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5,
   4032.95, 4035.4, 4037.85, 4040.3, 4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fy6[158] = { 0, 9.24517, 9.24517, 9.262121, 9.278768, 9.295144, 9.311333, 9.327443, 9.343614, 9.360038, 9.376983, 9.394838, 9.414189, 9.435967, 9.461735, 9.494297, 9.537407,
   9.58116, 9.620543, 9.662905, 9.732566, 9.879727, 10.01046, 10.20499, 10.49477, 10.92778, 11.21959, 11.5775, 12.01678, 12.55644, 13.21999, 14.03552, 14.51059,
   15.03686, 15.61947, 16.26353, 16.97429, 17.75658, 18.61415, 19.54812, 20.55403, 21.62036, 23.86493, 26.13769, 27.23779, 28.28894, 29.27227, 30.16933, 30.9627,
   31.63646, 32.17601, 32.57074, 32.81225, 32.89533, 32.8181, 32.5821, 32.19268, 31.65807, 30.98933, 30.20008, 29.30598, 28.32425, 27.27381, 26.17318, 23.8939,
   21.62496, 20.53308, 19.48749, 18.49993, 17.58136, 16.73963, 15.97706, 15.29109, 14.67654, 14.12764, 13.63836, 13.2028, 12.81544, 12.16493, 11.65136, 11.24613,
   10.92611, 10.67305, 10.31386, 10.08699, 9.942561, 9.850023, 9.752926, 9.716952, 9.71244, 9.728912, 9.764092, 9.81984, 9.900466, 10.01127, 10.1558, 10.33036,
   10.51637, 10.67633, 10.764, 10.74974, 10.6407, 10.47474, 10.29522, 10.13129, 9.994625, 9.885641, 9.800041, 9.732636, 9.678876, 9.635214, 9.599025, 9.568403,
   9.541966, 9.518709, 9.497894, 9.47897, 9.461524, 9.445239, 9.42987, 9.415228, 9.401161, 9.38755, 9.374299, 9.361328, 9.348575, 9.335987, 9.323521, 9.311141,
   9.298818, 9.286525, 9.274243, 9.261954, 9.249642, 9.237296, 9.224904, 9.212457, 9.199947, 9.187369, 9.174717, 9.161986, 9.149172, 9.136272, 9.123284, 9.110206,
   9.097035, 9.08377, 9.07041, 9.056955, 9.043404, 9.029757, 9.016014, 9.002174, 8.988238, 8.974226, 8.974226, 8.974226, 0 };
   graph = new TGraph(158,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fx6,model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]_fy6);
   graph->SetName("model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]");
   graph->SetTitle("Projection of model_signal_run2");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6 = new TH1F("Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6","Projection of model_signal_run2",158,3782.557,4082.443);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->SetMinimum(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->SetMaximum(36.18486);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->SetDirectory(nullptr);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->SetStats(0);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->SetLineWidth(2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->SetMarkerStyle(20);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetNdivisions(505);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetXaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetYaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetYaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetYaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetYaxis()->SetTitleFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetZaxis()->SetLabelFont(132);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetZaxis()->SetLabelSize(0.06);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetZaxis()->SetTitleSize(0.072);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_signal_run2_NormoBx3872_x3872_DTF_DTF_MMcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_signal_run2_Norm[x3872_x3872_DTF_DTF_MM]6);
   
   graph->Draw("l");
   
   Double_t h_data_run2_mumu_fx3002[49] = { 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5, 3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5,
   3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5, 3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5,
   3977.5, 3982.5, 3987.5, 3992.5, 3997.5, 4002.5, 4007.5, 4012.5, 4017.5, 4022.5, 4027.5, 4032.5, 4037.5, 4042.5, 4047.5, 4052.5 };
   Double_t h_data_run2_mumu_fy3002[49] = { 13, 8, 8, 9, 8, 9, 10, 12, 9, 3, 15, 20, 30, 21, 11, 8, 7,
   10, 10, 14, 6, 10, 7, 17, 10, 12, 9, 6, 15, 11, 9, 11, 6,
   14, 8, 12, 11, 9, 14, 9, 6, 8, 8, 7, 7, 9, 7, 9, 12 };
   Double_t h_data_run2_mumu_felx3002[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run2_mumu_fely3002[49] = { 3.558662, 2.768386, 2.768386, 2.943461, 2.768386, 2.943461, 3.108694, 3.415266, 2.943461, 1.632705, 3.82938, 4.434448, 5.446522, 4.545807, 3.265579, 2.768386, 2.58147,
   3.108694, 3.108694, 3.6965, 2.379931, 3.108694, 2.58147, 4.082184, 3.108694, 3.415266, 2.943461, 2.379931, 3.82938, 3.265579, 2.943461, 3.265579, 2.379931,
   3.6965, 2.768386, 3.415266, 3.265579, 2.943461, 3.6965, 2.943461, 2.379931, 2.768386, 2.768386, 2.58147, 2.58147, 2.943461, 2.58147, 2.943461, 3.415266 };
   Double_t h_data_run2_mumu_fehx3002[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run2_mumu_fehy3002[49] = { 4.697573, 3.945142, 3.945142, 4.110204, 3.945142, 4.110204, 4.26695, 4.559819, 4.110204, 2.918186, 4.958738, 5.546519, 6.538046, 5.655182, 4.416521, 3.945142, 3.770281,
   4.26695, 4.26695, 4.830381, 3.583642, 4.26695, 3.770281, 5.203719, 4.26695, 4.559819, 4.110204, 3.583642, 4.958738, 4.416521, 4.110204, 4.416521, 3.583642,
   4.830381, 3.945142, 4.559819, 4.416521, 4.110204, 4.830381, 4.110204, 3.583642, 3.945142, 3.945142, 3.770281, 3.770281, 4.110204, 3.770281, 4.110204, 4.559819 };
   grae = new TGraphAsymmErrors(49,h_data_run2_mumu_fx3002,h_data_run2_mumu_fy3002,h_data_run2_mumu_felx3002,h_data_run2_mumu_fehx3002,h_data_run2_mumu_fely3002,h_data_run2_mumu_fehy3002);
   grae->SetName("h_data_run2_mumu");
   grae->SetTitle("Histogram of data_run2_mumu_plot__x3872_x3872_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_run2_mumu3002 = new TH1F("Graph_h_data_run2_mumu3002","Histogram of data_run2_mumu_plot__x3872_x3872_DTF_DTF_MM",100,3785.5,4079.5);
   Graph_h_data_run2_mumu3002->SetMinimum(1.230566);
   Graph_h_data_run2_mumu3002->SetMaximum(40.05512);
   Graph_h_data_run2_mumu3002->SetDirectory(nullptr);
   Graph_h_data_run2_mumu3002->SetStats(0);
   Graph_h_data_run2_mumu3002->SetLineWidth(2);
   Graph_h_data_run2_mumu3002->SetMarkerStyle(20);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_run2_mumu3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data_run2_mumu3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data_run2_mumu3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_run2_mumu3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_mumu3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_mumu3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_run2_mumu3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data_run2_mumu3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data_run2_mumu3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_mumu3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_mumu3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_run2_mumu3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_run2_mumu3002);
   
   grae->Draw("p");
   
   TH1D *frame_c4c0950__2 = new TH1D("frame_c4c0950__2","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c4c0950__2->SetBinContent(1,38.36495);
   frame_c4c0950__2->SetMinimum(0);
   frame_c4c0950__2->SetMaximum(40);
   frame_c4c0950__2->SetEntries(1);
   frame_c4c0950__2->SetDirectory(nullptr);
   frame_c4c0950__2->SetStats(0);
   frame_c4c0950__2->SetLineWidth(2);
   frame_c4c0950__2->SetMarkerStyle(20);
   frame_c4c0950__2->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{+}#mu^{#minus}}} [MeV]");
   frame_c4c0950__2->GetXaxis()->SetNdivisions(505);
   frame_c4c0950__2->GetXaxis()->SetLabelFont(132);
   frame_c4c0950__2->GetXaxis()->SetLabelOffset(0.01);
   frame_c4c0950__2->GetXaxis()->SetLabelSize(0.06);
   frame_c4c0950__2->GetXaxis()->SetTitleSize(0.072);
   frame_c4c0950__2->GetXaxis()->SetTitleOffset(0.95);
   frame_c4c0950__2->GetXaxis()->SetTitleFont(132);
   frame_c4c0950__2->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c4c0950__2->GetYaxis()->SetMoreLogLabels();
   frame_c4c0950__2->GetYaxis()->SetNdivisions(3000510);
   frame_c4c0950__2->GetYaxis()->SetLabelFont(132);
   frame_c4c0950__2->GetYaxis()->SetLabelOffset(0.01);
   frame_c4c0950__2->GetYaxis()->SetLabelSize(0.06);
   frame_c4c0950__2->GetYaxis()->SetTitleSize(0.072);
   frame_c4c0950__2->GetYaxis()->SetTitleOffset(0.95);
   frame_c4c0950__2->GetYaxis()->SetTitleFont(132);
   frame_c4c0950__2->GetZaxis()->SetLabelFont(132);
   frame_c4c0950__2->GetZaxis()->SetLabelSize(0.06);
   frame_c4c0950__2->GetZaxis()->SetTitleSize(0.072);
   frame_c4c0950__2->GetZaxis()->SetTitleOffset(1.2);
   frame_c4c0950__2->GetZaxis()->SetTitleFont(132);
   frame_c4c0950__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(3830,35,"#splitline{LHCb}{6fb^{#minus1}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c5->Modified();
   c5->cd();
   c5->SetSelected(c5);
}


==> figs/Fig2d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void x3872fit_Bkg_Run2()
{
//=========Macro generated from canvas: c6/Background Spectrum Run 2
//=========  (Thu Jan 22 16:38:28 2026) by ROOT version 6.28/00
   TCanvas *c6 = new TCanvas("c6", "Background Spectrum Run 2",120,64,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c6->Range(3767.654,-4.102564,4070.123,21.53846);
   c6->SetFillColor(0);
   c6->SetBorderMode(0);
   c6->SetBorderSize(2);
   c6->SetTickx(1);
   c6->SetTicky(1);
   c6->SetLeftMargin(0.14);
   c6->SetRightMargin(0.05);
   c6->SetTopMargin(0.06);
   c6->SetBottomMargin(0.16);
   c6->SetFrameLineWidth(2);
   c6->SetFrameBorderMode(0);
   c6->SetFrameLineWidth(2);
   c6->SetFrameBorderMode(0);
   
   TH1D *frame_c74a670__3 = new TH1D("frame_c74a670__3","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c74a670__3->SetBinContent(1,17.38781);
   frame_c74a670__3->SetMinimum(0);
   frame_c74a670__3->SetMaximum(20);
   frame_c74a670__3->SetEntries(1);
   frame_c74a670__3->SetDirectory(nullptr);
   frame_c74a670__3->SetStats(0);
   frame_c74a670__3->SetLineWidth(2);
   frame_c74a670__3->SetMarkerStyle(20);
   frame_c74a670__3->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{#pm}#mu^{#pm}}} [MeV]");
   frame_c74a670__3->GetXaxis()->SetNdivisions(505);
   frame_c74a670__3->GetXaxis()->SetLabelFont(132);
   frame_c74a670__3->GetXaxis()->SetLabelOffset(0.01);
   frame_c74a670__3->GetXaxis()->SetLabelSize(0.06);
   frame_c74a670__3->GetXaxis()->SetTitleSize(0.072);
   frame_c74a670__3->GetXaxis()->SetTitleOffset(0.95);
   frame_c74a670__3->GetXaxis()->SetTitleFont(132);
   frame_c74a670__3->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c74a670__3->GetYaxis()->SetMoreLogLabels();
   frame_c74a670__3->GetYaxis()->SetNdivisions(3000510);
   frame_c74a670__3->GetYaxis()->SetLabelFont(132);
   frame_c74a670__3->GetYaxis()->SetLabelOffset(0.01);
   frame_c74a670__3->GetYaxis()->SetLabelSize(0.06);
   frame_c74a670__3->GetYaxis()->SetTitleSize(0.072);
   frame_c74a670__3->GetYaxis()->SetTitleOffset(0.95);
   frame_c74a670__3->GetYaxis()->SetTitleFont(132);
   frame_c74a670__3->GetZaxis()->SetLabelFont(132);
   frame_c74a670__3->GetZaxis()->SetLabelSize(0.06);
   frame_c74a670__3->GetZaxis()->SetTitleSize(0.072);
   frame_c74a670__3->GetZaxis()->SetTitleOffset(1.2);
   frame_c74a670__3->GetZaxis()->SetTitleFont(132);
   frame_c74a670__3->Draw("FUNC");
   
   Double_t h_data_run2_SS_fx3003[49] = { 3812.5, 3817.5, 3822.5, 3827.5, 3832.5, 3837.5, 3842.5, 3847.5, 3852.5, 3857.5, 3862.5, 3867.5, 3872.5, 3877.5, 3882.5, 3887.5, 3892.5,
   3897.5, 3902.5, 3907.5, 3912.5, 3917.5, 3922.5, 3927.5, 3932.5, 3937.5, 3942.5, 3947.5, 3952.5, 3957.5, 3962.5, 3967.5, 3972.5,
   3977.5, 3982.5, 3987.5, 3992.5, 3997.5, 4002.5, 4007.5, 4012.5, 4017.5, 4022.5, 4027.5, 4032.5, 4037.5, 4042.5, 4047.5, 4052.5 };
   Double_t h_data_run2_SS_fy3003[49] = { 3, 8, 8, 6, 5, 8, 11, 6, 7, 9, 7, 6, 7, 12, 7, 4, 7,
   5, 7, 8, 9, 8, 3, 9, 4, 10, 7, 10, 4, 2, 4, 5, 8,
   11, 3, 6, 5, 6, 7, 7, 6, 10, 4, 6, 9, 5, 6, 8, 8 };
   Double_t h_data_run2_SS_felx3003[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run2_SS_fely3003[49] = { 1.632705, 2.768386, 2.768386, 2.379931, 2.159691, 2.768386, 3.265579, 2.379931, 2.58147, 2.943461, 2.58147, 2.379931, 2.58147, 3.415266, 2.58147, 1.914339, 2.58147,
   2.159691, 2.58147, 2.768386, 2.943461, 2.768386, 1.632705, 2.943461, 1.914339, 3.108694, 2.58147, 3.108694, 1.914339, 1.291815, 1.914339, 2.159691, 2.768386,
   3.265579, 1.632705, 2.379931, 2.159691, 2.379931, 2.58147, 2.58147, 2.379931, 3.108694, 1.914339, 2.379931, 2.943461, 2.159691, 2.379931, 2.768386, 2.768386 };
   Double_t h_data_run2_SS_fehx3003[49] = { 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5,
   2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5, 2.5 };
   Double_t h_data_run2_SS_fehy3003[49] = { 2.918186, 3.945142, 3.945142, 3.583642, 3.382473, 3.945142, 4.416521, 3.583642, 3.770281, 4.110204, 3.770281, 3.583642, 3.770281, 4.559819, 3.770281, 3.162753, 3.770281,
   3.382473, 3.770281, 3.945142, 4.110204, 3.945142, 2.918186, 4.110204, 3.162753, 4.26695, 3.770281, 4.26695, 3.162753, 2.63786, 3.162753, 3.382473, 3.945142,
   4.416521, 2.918186, 3.583642, 3.382473, 3.583642, 3.770281, 3.770281, 3.583642, 4.26695, 3.162753, 3.583642, 4.110204, 3.382473, 3.583642, 3.945142, 3.945142 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(49,h_data_run2_SS_fx3003,h_data_run2_SS_fy3003,h_data_run2_SS_felx3003,h_data_run2_SS_fehx3003,h_data_run2_SS_fely3003,h_data_run2_SS_fehy3003);
   grae->SetName("h_data_run2_SS");
   grae->SetTitle("Histogram of data_run2_SS_plot__x3872_x3872_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_run2_SS3003 = new TH1F("Graph_h_data_run2_SS3003","Histogram of data_run2_SS_plot__x3872_x3872_DTF_DTF_MM",100,3785.5,4079.5);
   Graph_h_data_run2_SS3003->SetMinimum(0.6373669);
   Graph_h_data_run2_SS3003->SetMaximum(18.14498);
   Graph_h_data_run2_SS3003->SetDirectory(nullptr);
   Graph_h_data_run2_SS3003->SetStats(0);
   Graph_h_data_run2_SS3003->SetLineWidth(2);
   Graph_h_data_run2_SS3003->SetMarkerStyle(20);
   Graph_h_data_run2_SS3003->GetXaxis()->SetNdivisions(505);
   Graph_h_data_run2_SS3003->GetXaxis()->SetLabelFont(132);
   Graph_h_data_run2_SS3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_run2_SS3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_SS3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_SS3003->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_run2_SS3003->GetXaxis()->SetTitleFont(132);
   Graph_h_data_run2_SS3003->GetYaxis()->SetLabelFont(132);
   Graph_h_data_run2_SS3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_run2_SS3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_SS3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_SS3003->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_run2_SS3003->GetYaxis()->SetTitleFont(132);
   Graph_h_data_run2_SS3003->GetZaxis()->SetLabelFont(132);
   Graph_h_data_run2_SS3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_run2_SS3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_run2_SS3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_run2_SS3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_run2_SS3003);
   
   grae->Draw("p");
   
   Double_t bkg_run2_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fx7[106] = { 3807.548, 3807.55, 3810, 3812.45, 3814.9, 3817.35, 3819.8, 3822.25, 3824.7, 3827.15, 3829.6, 3832.05, 3834.5, 3836.95, 3839.4, 3841.85, 3844.3,
   3846.75, 3849.2, 3851.65, 3854.1, 3856.55, 3859, 3861.45, 3863.9, 3866.35, 3868.8, 3871.25, 3873.7, 3876.15, 3878.6, 3881.05, 3883.5,
   3885.95, 3888.4, 3890.85, 3893.3, 3895.75, 3898.2, 3900.65, 3903.1, 3905.55, 3908, 3910.45, 3912.9, 3915.35, 3917.8, 3920.25, 3922.7,
   3925.15, 3927.6, 3930.05, 3932.5, 3934.95, 3937.4, 3939.85, 3942.3, 3944.75, 3947.2, 3949.65, 3952.1, 3954.55, 3957, 3959.45, 3961.9,
   3964.35, 3966.8, 3969.25, 3971.7, 3974.15, 3976.6, 3979.05, 3981.5, 3983.95, 3986.4, 3988.85, 3991.3, 3993.75, 3996.2, 3998.65, 4001.1,
   4003.55, 4006, 4008.45, 4010.9, 4013.35, 4015.8, 4018.25, 4020.7, 4023.15, 4025.6, 4028.05, 4030.5, 4032.95, 4035.4, 4037.85, 4040.3,
   4042.75, 4045.2, 4047.65, 4050.1, 4052.55, 4055, 4055, 4057.45, 4057.452 };
   Double_t bkg_run2_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fy7[106] = { 0, 6.684477, 6.684477, 6.695618, 6.706332, 6.716628, 6.726512, 6.735992, 6.745076, 6.753769, 6.762079, 6.770013, 6.777577, 6.784777, 6.79162, 6.798111, 6.804257,
   6.810063, 6.815535, 6.820679, 6.8255, 6.830004, 6.834195, 6.838079, 6.841661, 6.844945, 6.847937, 6.850642, 6.853063, 6.855207, 6.857076, 6.858675, 6.86001,
   6.861083, 6.8619, 6.862463, 6.862778, 6.862848, 6.862677, 6.862269, 6.861628, 6.860757, 6.859659, 6.858339, 6.8568, 6.855045, 6.853077, 6.850901, 6.848519,
   6.845934, 6.843149, 6.840169, 6.836995, 6.83363, 6.830078, 6.826342, 6.822424, 6.818328, 6.814055, 6.809609, 6.804993, 6.800208, 6.795258, 6.790145, 6.784873,
   6.779442, 6.773856, 6.768117, 6.762227, 6.756189, 6.750005, 6.743678, 6.737209, 6.730602, 6.723857, 6.716977, 6.709965, 6.702821, 6.69555, 6.688152, 6.680629,
   6.672983, 6.665217, 6.657333, 6.649331, 6.641214, 6.632985, 6.624644, 6.616193, 6.607635, 6.598971, 6.590202, 6.581331, 6.572359, 6.563287, 6.554118, 6.544853,
   6.535494, 6.526041, 6.516497, 6.506863, 6.497141, 6.487333, 6.487333, 6.487333, 0 };
   TGraph *graph = new TGraph(106,bkg_run2_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fx7,bkg_run2_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]_fy7);
   graph->SetName("bkg_run2_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]");
   graph->SetTitle("Projection of bkg_run2_bkg_ch_ph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7 = new TH1F("Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7","Projection of bkg_run2_bkg_ch_ph",106,3782.557,4082.443);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->SetMinimum(0);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->SetMaximum(7.549133);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->SetDirectory(nullptr);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->SetStats(0);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->SetLineWidth(2);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->SetMarkerStyle(20);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetNdivisions(505);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetLabelFont(132);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetXaxis()->SetTitleFont(132);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetYaxis()->SetLabelFont(132);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetYaxis()->SetTitleFont(132);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetZaxis()->SetLabelFont(132);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg_run2_bkg_ch_ph_NormoBx3872_x3872_DTF_DTF_MMcB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg_run2_bkg_ch_ph_Norm[x3872_x3872_DTF_DTF_MM]7);
   
   graph->Draw("l");
   
   TH1D *frame_c74a670__4 = new TH1D("frame_c74a670__4","A RooPlot of \"m_{J/#kern[-0.3]{#psi} #mu^{+} #mu^{#minus}} [MeV]\"",100,3810,4055);
   frame_c74a670__4->SetBinContent(1,17.38781);
   frame_c74a670__4->SetMinimum(0);
   frame_c74a670__4->SetMaximum(20);
   frame_c74a670__4->SetEntries(1);
   frame_c74a670__4->SetDirectory(nullptr);
   frame_c74a670__4->SetStats(0);
   frame_c74a670__4->SetLineWidth(2);
   frame_c74a670__4->SetMarkerStyle(20);
   frame_c74a670__4->GetXaxis()->SetTitle("#it{m}_{#it{J/#kern[-0.3]{#psi}#mu^{#pm}#mu^{#pm}}} [MeV]");
   frame_c74a670__4->GetXaxis()->SetNdivisions(505);
   frame_c74a670__4->GetXaxis()->SetLabelFont(132);
   frame_c74a670__4->GetXaxis()->SetLabelOffset(0.01);
   frame_c74a670__4->GetXaxis()->SetLabelSize(0.06);
   frame_c74a670__4->GetXaxis()->SetTitleSize(0.072);
   frame_c74a670__4->GetXaxis()->SetTitleOffset(0.95);
   frame_c74a670__4->GetXaxis()->SetTitleFont(132);
   frame_c74a670__4->GetYaxis()->SetTitle("Candidates / (5 MeV)");
   frame_c74a670__4->GetYaxis()->SetMoreLogLabels();
   frame_c74a670__4->GetYaxis()->SetNdivisions(3000510);
   frame_c74a670__4->GetYaxis()->SetLabelFont(132);
   frame_c74a670__4->GetYaxis()->SetLabelOffset(0.01);
   frame_c74a670__4->GetYaxis()->SetLabelSize(0.06);
   frame_c74a670__4->GetYaxis()->SetTitleSize(0.072);
   frame_c74a670__4->GetYaxis()->SetTitleOffset(0.95);
   frame_c74a670__4->GetYaxis()->SetTitleFont(132);
   frame_c74a670__4->GetZaxis()->SetLabelFont(132);
   frame_c74a670__4->GetZaxis()->SetLabelSize(0.06);
   frame_c74a670__4->GetZaxis()->SetTitleSize(0.072);
   frame_c74a670__4->GetZaxis()->SetTitleOffset(1.2);
   frame_c74a670__4->GetZaxis()->SetTitleFont(132);
   frame_c74a670__4->Draw("AXISSAME");
   TLatex *   tex = new TLatex(3830,17.5,"#splitline{LHCb}{6fb^{#minus1}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c6->Modified();
   c6->cd();
   c6->SetSelected(c6);
}


==> figs/Fig3a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void x3872fit_pipi_Data_Run1()
{
//=========Macro generated from canvas: c1/test1
//=========  (Thu Sep 11 18:04:14 2025) by ROOT version 6.28/00
   TCanvas *c1 = new TCanvas("c1", "test1",107,101,900,900);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(3827.848,-476.6554,3903.797,2502.441);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.06);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *frame_a5dceb0__1 = new TH1D("frame_a5dceb0__1","A RooPlot of \"#it{m}(#it{J/#kern[-0.3]{#psi}#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]\"",100,3840,3900);
   frame_a5dceb0__1->SetBinContent(1,2323.695);
   frame_a5dceb0__1->SetMaximum(2323.695);
   frame_a5dceb0__1->SetEntries(1);
   frame_a5dceb0__1->SetDirectory(nullptr);
   frame_a5dceb0__1->SetStats(0);
   frame_a5dceb0__1->SetLineWidth(2);
   frame_a5dceb0__1->SetMarkerStyle(20);
   frame_a5dceb0__1->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.3]{#psi}#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]");
   frame_a5dceb0__1->GetXaxis()->SetNdivisions(505);
   frame_a5dceb0__1->GetXaxis()->SetLabelFont(132);
   frame_a5dceb0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_a5dceb0__1->GetXaxis()->SetLabelSize(0.06);
   frame_a5dceb0__1->GetXaxis()->SetTitleSize(0.072);
   frame_a5dceb0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_a5dceb0__1->GetXaxis()->SetTitleFont(132);
   frame_a5dceb0__1->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c}^{2})");
   frame_a5dceb0__1->GetYaxis()->SetMoreLogLabels();
   frame_a5dceb0__1->GetYaxis()->SetNdivisions(3000510);
   frame_a5dceb0__1->GetYaxis()->SetLabelFont(132);
   frame_a5dceb0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_a5dceb0__1->GetYaxis()->SetLabelSize(0.06);
   frame_a5dceb0__1->GetYaxis()->SetTitleSize(0.072);
   frame_a5dceb0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_a5dceb0__1->GetYaxis()->SetTitleFont(132);
   frame_a5dceb0__1->GetZaxis()->SetLabelFont(132);
   frame_a5dceb0__1->GetZaxis()->SetLabelSize(0.06);
   frame_a5dceb0__1->GetZaxis()->SetTitleSize(0.072);
   frame_a5dceb0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_a5dceb0__1->GetZaxis()->SetTitleFont(132);
   frame_a5dceb0__1->Draw("FUNC");
   
   Double_t h_data_fx3001[60] = { 3840.5, 3841.5, 3842.5, 3843.5, 3844.5, 3845.5, 3846.5, 3847.5, 3848.5, 3849.5, 3850.5, 3851.5, 3852.5, 3853.5, 3854.5, 3855.5, 3856.5,
   3857.5, 3858.5, 3859.5, 3860.5, 3861.5, 3862.5, 3863.5, 3864.5, 3865.5, 3866.5, 3867.5, 3868.5, 3869.5, 3870.5, 3871.5, 3872.5,
   3873.5, 3874.5, 3875.5, 3876.5, 3877.5, 3878.5, 3879.5, 3880.5, 3881.5, 3882.5, 3883.5, 3884.5, 3885.5, 3886.5, 3887.5, 3888.5,
   3889.5, 3890.5, 3891.5, 3892.5, 3893.5, 3894.5, 3895.5, 3896.5, 3897.5, 3898.5, 3899.5 };
   Double_t h_data_fy3001[60] = { 1231, 1190, 1217, 1192, 1260, 1200, 1150, 1189, 1206, 1166, 1256, 1203, 1182, 1253, 1202, 1201, 1218,
   1197, 1198, 1225, 1249, 1264, 1284, 1310, 1319, 1376, 1568, 1685, 1775, 1911, 1982, 2166, 2050,
   1973, 1788, 1645, 1480, 1354, 1373, 1351, 1261, 1253, 1263, 1290, 1242, 1278, 1189, 1227, 1221,
   1133, 1180, 1172, 1197, 1231, 1226, 1186, 1263, 1192, 1267, 1161 };
   Double_t h_data_felx3001[60] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_data_fely3001[60] = { 34.58917, 34, 34.38911, 34.02897, 35, 34.14462, 33.41534, 33.9855, 34.23111, 33.6504, 34.94362, 34.18789, 33.88386, 34.90127, 34.17348, 34.15905, 34.40344,
   34.1013, 34.11575, 34.50357, 34.84473, 35.05629, 35.33643, 35.69738, 35.82148, 36.59784, 39.10114, 40.5518, 41.63372, 43.21785, 44.02247, 46.04299, 44.77969,
   43.92128, 41.78771, 40.06168, 37.97402, 36.30014, 36.55739, 36.25935, 35.01408, 34.90127, 35.04223, 35.42005, 34.74557, 35.25262, 33.9855, 34.53213, 34.44639,
   33.16378, 33.85477, 33.73814, 34.1013, 34.58917, 34.51785, 33.94198, 35.04223, 34.02897, 35.09846, 33.57712 };
   Double_t h_data_fehx3001[60] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_data_fehy3001[60] = { 35.58917, 35, 35.38911, 35.02897, 36, 35.14462, 34.41534, 34.9855, 35.23111, 34.6504, 35.94362, 35.18789, 34.88386, 35.90127, 35.17348, 35.15905, 35.40344,
   35.1013, 35.11575, 35.50357, 35.84473, 36.05629, 36.33643, 36.69738, 36.82148, 37.59784, 40.10114, 41.5518, 42.63372, 44.21785, 45.02247, 47.04299, 45.77969,
   44.92128, 42.78771, 41.06168, 38.97402, 37.30014, 37.55739, 37.25935, 36.01408, 35.90127, 36.04223, 36.42005, 35.74557, 36.25262, 34.9855, 35.53213, 35.44639,
   34.16378, 34.85477, 34.73814, 35.1013, 35.58917, 35.51785, 34.94198, 36.04223, 35.02897, 36.09846, 34.57712 };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(60,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__x3872_x3872_pipi_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__x3872_x3872_pipi_DTF_DTF_MM",100,3834,3906);
   Graph_h_data3001->SetMinimum(988.5155);
   Graph_h_data3001->SetMaximum(2324.364);
   Graph_h_data3001->SetDirectory(nullptr);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fx1[129] = { 3839.399, 3839.4, 3840, 3840.6, 3841.2, 3841.8, 3842.4, 3843, 3843.6, 3844.2, 3844.8, 3845.4, 3846, 3846.6, 3847.2, 3847.8, 3848.4,
   3849, 3849.6, 3850.2, 3850.8, 3851.4, 3852, 3852.6, 3853.2, 3853.8, 3854.4, 3855, 3855.6, 3856.2, 3856.8, 3857.4, 3858,
   3858.6, 3859.2, 3859.8, 3860.4, 3861, 3861.6, 3862.2, 3862.8, 3863.4, 3864, 3864.6, 3864.9, 3865.2, 3865.5, 3865.8, 3866.1,
   3866.4, 3866.7, 3867, 3867.3, 3867.6, 3868.2, 3868.8, 3869.1, 3869.4, 3869.7, 3870, 3870.3, 3870.6, 3870.9, 3871.05, 3871.2,
   3871.35, 3871.5, 3871.65, 3871.8, 3871.95, 3872.1, 3872.4, 3872.7, 3873, 3873.3, 3873.6, 3873.9, 3874.2, 3874.8, 3875.4, 3875.7,
   3876, 3876.3, 3876.6, 3876.9, 3877.2, 3877.5, 3877.8, 3878.1, 3878.4, 3879, 3879.6, 3880.2, 3880.8, 3881.4, 3882, 3882.6,
   3883.2, 3883.8, 3884.4, 3885, 3885.6, 3886.2, 3886.8, 3887.4, 3888, 3888.6, 3889.2, 3889.8, 3890.4, 3891, 3891.6, 3892.2,
   3892.8, 3893.4, 3894, 3894.6, 3895.2, 3895.8, 3896.4, 3897, 3897.6, 3898.2, 3898.8, 3899.4, 3900, 3900, 3900.6, 3900.601 };
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fy1[129] = { 0, 1204.089, 1204.089, 1203.956, 1203.842, 1203.743, 1203.66, 1203.595, 1203.548, 1203.522, 1203.517, 1203.537, 1203.583, 1203.657, 1203.763, 1203.905, 1204.087,
   1204.312, 1204.588, 1204.921, 1205.318, 1205.79, 1206.347, 1207.003, 1207.774, 1208.681, 1209.745, 1210.998, 1212.474, 1214.216, 1216.28, 1218.731, 1221.654,
   1225.155, 1229.365, 1234.455, 1240.64, 1248.199, 1257.49, 1268.981, 1283.282, 1301.194, 1323.769, 1352.387, 1369.504, 1388.839, 1410.691, 1435.381, 1463.243,
   1494.593, 1529.654, 1568.435, 1610.584, 1655.436, 1750.117, 1845.855, 1891.848, 1935.311, 1975.279, 2010.826, 2041.099, 2065.344, 2082.949, 2089.112, 2093.459,
   2095.96, 2096.599, 2095.374, 2092.291, 2087.373, 2080.651, 2061.985, 2036.781, 2005.68, 1969.459, 1928.99, 1885.213, 1839.105, 1743.803, 1650.744, 1607.358,
   1567.041, 1530.101, 1496.556, 1466.262, 1439.004, 1414.537, 1392.615, 1372.997, 1355.457, 1325.79, 1302.143, 1283.308, 1268.308, 1256.358, 1246.834, 1239.237,
   1233.173, 1228.329, 1224.458, 1221.364, 1218.89, 1216.915, 1215.34, 1214.088, 1213.097, 1212.319, 1211.715, 1211.253, 1210.908, 1210.661, 1210.496, 1210.398,
   1210.359, 1210.369, 1210.421, 1210.511, 1210.633, 1210.783, 1210.959, 1211.158, 1211.377, 1211.615, 1211.87, 1212.141, 1212.432, 1212.432, 1212.432, 0 };
   TGraph *graph = new TGraph(129,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fx1,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fy1);
   graph->SetName("pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]");
   graph->SetTitle("Projection of pdf");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1 = new TH1F("Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1","Projection of pdf",129,3833.279,3906.721);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->SetMinimum(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->SetMaximum(2306.259);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->SetDirectory(nullptr);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->SetStats(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->SetLineWidth(2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->SetMarkerStyle(20);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetNdivisions(505);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetXaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetYaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetYaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetZaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]1);
   
   graph->Draw("l");
   
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[sig]_fx2[129] = { 3839.399, 3839.4, 3840, 3840.6, 3841.2, 3841.8, 3842.4, 3843, 3843.6, 3844.2, 3844.8, 3845.4, 3846, 3846.6, 3847.2, 3847.8, 3848.4,
   3849, 3849.6, 3850.2, 3850.8, 3851.4, 3852, 3852.6, 3853.2, 3853.8, 3854.4, 3855, 3855.6, 3856.2, 3856.8, 3857.4, 3858,
   3858.6, 3859.2, 3859.8, 3860.4, 3861, 3861.6, 3862.2, 3862.8, 3863.4, 3864, 3864.6, 3864.9, 3865.2, 3865.5, 3865.8, 3866.1,
   3866.4, 3866.7, 3867, 3867.3, 3867.6, 3868.2, 3868.8, 3869.1, 3869.4, 3869.7, 3870, 3870.3, 3870.6, 3870.9, 3871.05, 3871.2,
   3871.35, 3871.5, 3871.65, 3871.8, 3871.95, 3872.1, 3872.4, 3872.7, 3873, 3873.3, 3873.6, 3873.9, 3874.2, 3874.8, 3875.4, 3875.7,
   3876, 3876.3, 3876.6, 3876.9, 3877.2, 3877.5, 3877.8, 3878.1, 3878.4, 3879, 3879.6, 3880.2, 3880.8, 3881.4, 3882, 3882.6,
   3883.2, 3883.8, 3884.4, 3885, 3885.6, 3886.2, 3886.8, 3887.4, 3888, 3888.6, 3889.2, 3889.8, 3890.4, 3891, 3891.6, 3892.2,
   3892.8, 3893.4, 3894, 3894.6, 3895.2, 3895.8, 3896.4, 3897, 3897.6, 3898.2, 3898.8, 3899.4, 3900, 3900, 3900.6, 3900.601 };
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[sig]_fy2[129] = { 0, 1.948944, 1.948944, 2.045579, 2.154268, 2.271994, 2.399758, 2.538701, 2.690129, 2.855531, 3.036618, 3.235359, 3.454022, 3.695233, 3.962037, 4.257981, 4.587201,
   4.954547, 5.365718, 5.827434, 6.347652, 6.935829, 7.603243, 8.363401, 9.232548, 10.2303, 11.38046, 12.71201, 14.26047, 16.06951, 18.19311, 20.6984, 23.66922,
   27.21091, 31.45656, 36.57529, 42.78322, 50.35818, 59.65955, 71.15437, 85.45297, 103.3561, 125.9159, 154.5126, 171.6166, 190.9376, 212.7733, 237.4456, 265.2888,
   296.6173, 331.6562, 370.4134, 412.5366, 457.3615, 551.984, 647.6568, 693.6152, 737.0413, 776.971, 812.4788, 842.7101, 866.9133, 884.4737, 890.6141, 894.9373,
   897.4148, 898.0306, 896.7807, 893.6736, 888.7299, 881.9823, 863.2649, 838.0068, 806.851, 770.573, 730.045, 686.2083, 640.0391, 544.6095, 451.4165, 407.9611,
   367.5725, 330.5605, 296.9413, 266.5719, 239.2365, 214.6912, 192.6886, 172.9889, 155.3654, 125.5266, 101.7016, 82.68245, 67.49184, 55.34558, 45.61813, 37.81212,
   31.53286, 26.46754, 22.36851, 19.03965, 16.32562, 14.10338, 12.27537, 10.76413, 9.508127, 8.458408, 7.575941, 6.829565, 6.194353, 5.650315, 5.181382, 4.774606,
   4.419523, 4.107647, 3.832076, 3.587178, 3.368335, 3.171749, 2.994284, 2.833338, 2.68674, 2.552673, 2.429611, 2.316258, 2.215581, 2.215581, 2.215581, 0 };
   graph = new TGraph(129,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[sig]_fx2,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[sig]_fy2);
   graph->SetName("pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[sig]");
   graph->SetTitle("Projection of pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(2);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2 = new TH1F("Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2","Projection of pdf",129,3833.279,3906.721);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->SetMinimum(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->SetMaximum(987.8336);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->SetDirectory(nullptr);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->SetStats(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->SetLineWidth(2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->SetMarkerStyle(20);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetNdivisions(505);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetXaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetYaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetYaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetZaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBsigcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[sig]2);
   
   graph->Draw("l");
   
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[bkg]_fx3[106] = { 3839.399, 3839.4, 3840, 3840.6, 3841.2, 3841.8, 3842.4, 3843, 3843.6, 3844.2, 3844.8, 3845.4, 3846, 3846.6, 3847.2, 3847.8, 3848.4,
   3849, 3849.6, 3850.2, 3850.8, 3851.4, 3852, 3852.6, 3853.2, 3853.8, 3854.4, 3855, 3855.6, 3856.2, 3856.8, 3857.4, 3858,
   3858.6, 3859.2, 3859.8, 3860.4, 3861, 3861.6, 3862.2, 3862.8, 3863.4, 3864, 3864.6, 3865.2, 3865.8, 3866.4, 3867, 3867.6,
   3868.2, 3868.8, 3869.4, 3870, 3870.6, 3871.2, 3871.8, 3872.4, 3873, 3873.6, 3874.2, 3874.8, 3875.4, 3876, 3876.6, 3877.2,
   3877.8, 3878.4, 3879, 3879.6, 3880.2, 3880.8, 3881.4, 3882, 3882.6, 3883.2, 3883.8, 3884.4, 3885, 3885.6, 3886.2, 3886.8,
   3887.4, 3888, 3888.6, 3889.2, 3889.8, 3890.4, 3891, 3891.6, 3892.2, 3892.8, 3893.4, 3894, 3894.6, 3895.2, 3895.8, 3896.4,
   3897, 3897.6, 3898.2, 3898.8, 3899.4, 3900, 3900, 3900.6, 3900.601 };
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[bkg]_fy3[106] = { 0, 1202.14, 1202.14, 1201.911, 1201.688, 1201.471, 1201.26, 1201.056, 1200.858, 1200.666, 1200.481, 1200.301, 1200.129, 1199.962, 1199.801, 1199.647, 1199.499,
   1199.358, 1199.222, 1199.093, 1198.97, 1198.854, 1198.744, 1198.64, 1198.542, 1198.45, 1198.365, 1198.286, 1198.213, 1198.147, 1198.087, 1198.033, 1197.985,
   1197.944, 1197.908, 1197.88, 1197.857, 1197.841, 1197.831, 1197.827, 1197.829, 1197.838, 1197.853, 1197.874, 1197.902, 1197.935, 1197.976, 1198.022, 1198.074,
   1198.133, 1198.198, 1198.27, 1198.347, 1198.431, 1198.521, 1198.618, 1198.72, 1198.829, 1198.945, 1199.066, 1199.194, 1199.328, 1199.468, 1199.615, 1199.767,
   1199.927, 1200.092, 1200.263, 1200.441, 1200.625, 1200.816, 1201.013, 1201.215, 1201.425, 1201.64, 1201.862, 1202.09, 1202.324, 1202.565, 1202.811, 1203.064,
   1203.324, 1203.589, 1203.861, 1204.139, 1204.423, 1204.714, 1205.011, 1205.314, 1205.624, 1205.939, 1206.261, 1206.589, 1206.924, 1207.265, 1207.612, 1207.965,
   1208.324, 1208.69, 1209.062, 1209.441, 1209.825, 1210.216, 1210.216, 1210.216, 0 };
   graph = new TGraph(106,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[bkg]_fx3,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[bkg]_fy3);
   graph->SetName("pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[bkg]");
   graph->SetTitle("Projection of pdf");
   graph->SetFillStyle(1000);
   graph->SetLineColor(4);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3 = new TH1F("Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3","Projection of pdf",106,3833.279,3906.721);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->SetMinimum(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->SetMaximum(1331.238);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->SetDirectory(nullptr);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->SetStats(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->SetLineWidth(2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->SetMarkerStyle(20);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetNdivisions(505);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetXaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetYaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetYaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetZaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB_CompoBbkgcB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_Comp[bkg]3);
   
   graph->Draw("l");
   
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fx4[129] = { 3839.399, 3839.4, 3840, 3840.6, 3841.2, 3841.8, 3842.4, 3843, 3843.6, 3844.2, 3844.8, 3845.4, 3846, 3846.6, 3847.2, 3847.8, 3848.4,
   3849, 3849.6, 3850.2, 3850.8, 3851.4, 3852, 3852.6, 3853.2, 3853.8, 3854.4, 3855, 3855.6, 3856.2, 3856.8, 3857.4, 3858,
   3858.6, 3859.2, 3859.8, 3860.4, 3861, 3861.6, 3862.2, 3862.8, 3863.4, 3864, 3864.6, 3864.9, 3865.2, 3865.5, 3865.8, 3866.1,
   3866.4, 3866.7, 3867, 3867.3, 3867.6, 3868.2, 3868.8, 3869.1, 3869.4, 3869.7, 3870, 3870.3, 3870.6, 3870.9, 3871.05, 3871.2,
   3871.35, 3871.5, 3871.65, 3871.8, 3871.95, 3872.1, 3872.4, 3872.7, 3873, 3873.3, 3873.6, 3873.9, 3874.2, 3874.8, 3875.4, 3875.7,
   3876, 3876.3, 3876.6, 3876.9, 3877.2, 3877.5, 3877.8, 3878.1, 3878.4, 3879, 3879.6, 3880.2, 3880.8, 3881.4, 3882, 3882.6,
   3883.2, 3883.8, 3884.4, 3885, 3885.6, 3886.2, 3886.8, 3887.4, 3888, 3888.6, 3889.2, 3889.8, 3890.4, 3891, 3891.6, 3892.2,
   3892.8, 3893.4, 3894, 3894.6, 3895.2, 3895.8, 3896.4, 3897, 3897.6, 3898.2, 3898.8, 3899.4, 3900, 3900, 3900.6, 3900.601 };
   Double_t pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fy4[129] = { 0, 1204.089, 1204.089, 1203.956, 1203.842, 1203.743, 1203.66, 1203.595, 1203.548, 1203.522, 1203.517, 1203.537, 1203.583, 1203.657, 1203.763, 1203.905, 1204.087,
   1204.312, 1204.588, 1204.921, 1205.318, 1205.79, 1206.347, 1207.003, 1207.774, 1208.681, 1209.745, 1210.998, 1212.474, 1214.216, 1216.28, 1218.731, 1221.654,
   1225.155, 1229.365, 1234.455, 1240.64, 1248.199, 1257.49, 1268.981, 1283.282, 1301.194, 1323.769, 1352.387, 1369.504, 1388.839, 1410.691, 1435.381, 1463.243,
   1494.593, 1529.654, 1568.435, 1610.584, 1655.436, 1750.117, 1845.855, 1891.848, 1935.311, 1975.279, 2010.826, 2041.099, 2065.344, 2082.949, 2089.112, 2093.459,
   2095.96, 2096.599, 2095.374, 2092.291, 2087.373, 2080.651, 2061.985, 2036.781, 2005.68, 1969.459, 1928.99, 1885.213, 1839.105, 1743.803, 1650.744, 1607.358,
   1567.041, 1530.101, 1496.556, 1466.262, 1439.004, 1414.537, 1392.615, 1372.997, 1355.457, 1325.79, 1302.143, 1283.308, 1268.308, 1256.358, 1246.834, 1239.237,
   1233.173, 1228.329, 1224.458, 1221.364, 1218.89, 1216.915, 1215.34, 1214.088, 1213.097, 1212.319, 1211.715, 1211.253, 1210.908, 1210.661, 1210.496, 1210.398,
   1210.359, 1210.369, 1210.421, 1210.511, 1210.633, 1210.783, 1210.959, 1211.158, 1211.377, 1211.615, 1211.87, 1212.141, 1212.432, 1212.432, 1212.432, 0 };
   graph = new TGraph(129,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fx4,pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]_fy4);
   graph->SetName("pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]");
   graph->SetTitle("Projection of pdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4 = new TH1F("Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4","Projection of pdf",129,3833.279,3906.721);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->SetMinimum(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->SetMaximum(2306.259);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->SetDirectory(nullptr);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->SetStats(0);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->SetLineWidth(2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->SetMarkerStyle(20);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetNdivisions(505);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetXaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetYaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetYaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetYaxis()->SetTitleFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetZaxis()->SetLabelFont(132);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetZaxis()->SetLabelSize(0.06);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_pdf_NormoBx3872_x3872_pipi_DTF_DTF_MMcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_pdf_Norm[x3872_x3872_pipi_DTF_DTF_MM]4);
   
   graph->Draw("l");
   
   Double_t h_data_fx3002[60] = { 3840.5, 3841.5, 3842.5, 3843.5, 3844.5, 3845.5, 3846.5, 3847.5, 3848.5, 3849.5, 3850.5, 3851.5, 3852.5, 3853.5, 3854.5, 3855.5, 3856.5,
   3857.5, 3858.5, 3859.5, 3860.5, 3861.5, 3862.5, 3863.5, 3864.5, 3865.5, 3866.5, 3867.5, 3868.5, 3869.5, 3870.5, 3871.5, 3872.5,
   3873.5, 3874.5, 3875.5, 3876.5, 3877.5, 3878.5, 3879.5, 3880.5, 3881.5, 3882.5, 3883.5, 3884.5, 3885.5, 3886.5, 3887.5, 3888.5,
   3889.5, 3890.5, 3891.5, 3892.5, 3893.5, 3894.5, 3895.5, 3896.5, 3897.5, 3898.5, 3899.5 };
   Double_t h_data_fy3002[60] = { 1231, 1190, 1217, 1192, 1260, 1200, 1150, 1189, 1206, 1166, 1256, 1203, 1182, 1253, 1202, 1201, 1218,
   1197, 1198, 1225, 1249, 1264, 1284, 1310, 1319, 1376, 1568, 1685, 1775, 1911, 1982, 2166, 2050,
   1973, 1788, 1645, 1480, 1354, 1373, 1351, 1261, 1253, 1263, 1290, 1242, 1278, 1189, 1227, 1221,
   1133, 1180, 1172, 1197, 1231, 1226, 1186, 1263, 1192, 1267, 1161 };
   Double_t h_data_felx3002[60] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_data_fely3002[60] = { 34.58917, 34, 34.38911, 34.02897, 35, 34.14462, 33.41534, 33.9855, 34.23111, 33.6504, 34.94362, 34.18789, 33.88386, 34.90127, 34.17348, 34.15905, 34.40344,
   34.1013, 34.11575, 34.50357, 34.84473, 35.05629, 35.33643, 35.69738, 35.82148, 36.59784, 39.10114, 40.5518, 41.63372, 43.21785, 44.02247, 46.04299, 44.77969,
   43.92128, 41.78771, 40.06168, 37.97402, 36.30014, 36.55739, 36.25935, 35.01408, 34.90127, 35.04223, 35.42005, 34.74557, 35.25262, 33.9855, 34.53213, 34.44639,
   33.16378, 33.85477, 33.73814, 34.1013, 34.58917, 34.51785, 33.94198, 35.04223, 34.02897, 35.09846, 33.57712 };
   Double_t h_data_fehx3002[60] = { 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5,
   0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5, 0.5 };
   Double_t h_data_fehy3002[60] = { 35.58917, 35, 35.38911, 35.02897, 36, 35.14462, 34.41534, 34.9855, 35.23111, 34.6504, 35.94362, 35.18789, 34.88386, 35.90127, 35.17348, 35.15905, 35.40344,
   35.1013, 35.11575, 35.50357, 35.84473, 36.05629, 36.33643, 36.69738, 36.82148, 37.59784, 40.10114, 41.5518, 42.63372, 44.21785, 45.02247, 47.04299, 45.77969,
   44.92128, 42.78771, 41.06168, 38.97402, 37.30014, 37.55739, 37.25935, 36.01408, 35.90127, 36.04223, 36.42005, 35.74557, 36.25262, 34.9855, 35.53213, 35.44639,
   34.16378, 34.85477, 34.73814, 35.1013, 35.58917, 35.51785, 34.94198, 36.04223, 35.02897, 36.09846, 34.57712 };
   grae = new TGraphAsymmErrors(60,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__x3872_x3872_pipi_DTF_DTF_MM");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__x3872_x3872_pipi_DTF_DTF_MM",100,3834,3906);
   Graph_h_data3002->SetMinimum(988.5155);
   Graph_h_data3002->SetMaximum(2324.364);
   Graph_h_data3002->SetDirectory(nullptr);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   TH1D *frame_a5dceb0__2 = new TH1D("frame_a5dceb0__2","A RooPlot of \"#it{m}(#it{J/#kern[-0.3]{#psi}#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]\"",100,3840,3900);
   frame_a5dceb0__2->SetBinContent(1,2323.695);
   frame_a5dceb0__2->SetMaximum(2323.695);
   frame_a5dceb0__2->SetEntries(1);
   frame_a5dceb0__2->SetDirectory(nullptr);
   frame_a5dceb0__2->SetStats(0);
   frame_a5dceb0__2->SetLineWidth(2);
   frame_a5dceb0__2->SetMarkerStyle(20);
   frame_a5dceb0__2->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.3]{#psi}#pi^{+}#pi^{-}}) [MeV/#it{c}^{2}]");
   frame_a5dceb0__2->GetXaxis()->SetNdivisions(505);
   frame_a5dceb0__2->GetXaxis()->SetLabelFont(132);
   frame_a5dceb0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_a5dceb0__2->GetXaxis()->SetLabelSize(0.06);
   frame_a5dceb0__2->GetXaxis()->SetTitleSize(0.072);
   frame_a5dceb0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_a5dceb0__2->GetXaxis()->SetTitleFont(132);
   frame_a5dceb0__2->GetYaxis()->SetTitle("Candidates / (1 MeV/#it{c}^{2})");
   frame_a5dceb0__2->GetYaxis()->SetMoreLogLabels();
   frame_a5dceb0__2->GetYaxis()->SetNdivisions(3000510);
   frame_a5dceb0__2->GetYaxis()->SetLabelFont(132);
   frame_a5dceb0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_a5dceb0__2->GetYaxis()->SetLabelSize(0.06);
   frame_a5dceb0__2->GetYaxis()->SetTitleSize(0.072);
   frame_a5dceb0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_a5dceb0__2->GetYaxis()->SetTitleFont(132);
   frame_a5dceb0__2->GetZaxis()->SetLabelFont(132);
   frame_a5dceb0__2->GetZaxis()->SetLabelSize(0.06);
   frame_a5dceb0__2->GetZaxis()->SetTitleSize(0.072);
   frame_a5dceb0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_a5dceb0__2->GetZaxis()->SetTitleFont(132);
   frame_a5dceb0__2->Draw("AXISSAME");
   TLatex *   tex = new TLatex(3850,1800,"#splitline{LHCb}{3fb^{-1}}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

